Scattering of spinning compact objects from a worldline EFT

We study the EFT of a spinning compact object and show that with appropriate gauge fixing, computations become amenable to worldline quantum field theory techniques. We use the resulting action to compute Compton and one-loop scattering amplitudes at fourth order in spin. By matching these amplitdes to solutions of the Teukolsky equations, we fix the values of Wilson coefficients appearing in the EFT such that it reproduces Kerr black hole scattering. We keep track of the spin supplementary condition throughout our computations and discuss alternative ways to ensure its preservation.

==> anc/amplitudes.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Compton and one - loop amplitudes accompanying *)
(*"Scattering of spinning compact objects from a worldline EFT", [2311.01430],*)
(* by Maor Ben-Shahar.*)


(*To reproduce Kerr scattering one should use:*)
ComptonKerr = {
accelterm->1,R1S1K1->0,(*for SSC preserving constraints, turns out to give the same result as accelterm\[Rule]0,R1S1K1\[Rule]1*)
E1S2->1,B1S3->1,E1S4->1,(*Linear in Riemann operators*)
B2S4b->0,B2S4c->0,E2S4c->0,B2S4a->0,E2S4b->0,E2S4a->-1(*O(R^2), computed with 1/m not 1/p in the linearized operators. See discussion at end of section 4.1 *)
};

OneLoopKerr = {
accelterm->1,R1S1K1[1]->0,R1S1K1[2]->0,
E1S2[1]->1,B1S3[1]->1,E1S4[1]->1,E1S2[2]->1,B1S3[2]->1,E1S4[2]->1,
B2S4b[1]->0,B2S4c[1]->0,E2S4c[1]->0,B2S4a[1]->0,E2S4b[1]->0,E2S4a[1]->-1,B2S4b[2]->0,B2S4c[2]->0,E2S4c[2]->0,B2S4a[2]->0,E2S4b[2]->0,E2S4a[2]->-1
};


(* ::Section::Closed:: *)
(*Comtpn amplitude*)


Compton[0] = (-1/4*I)*m*((2*(-(q . e[2]*v . e[1]) + q . e[1]*v . e[2] + 
          v . k[1]*e[1] . e[2])^2)/q . q + 
      (v . e[1]*v . e[2]*(q . k[1]*v . e[1]*v . e[2] - 
         2*v . k[1]*(-(q . e[2]*v . e[1]) + q . e[1]*v . e[2] + 
           v . k[1]*e[1] . e[2])))/(v . k[1])^2)
 
Compton[1] = ((-2*(q . e[2]*v . e[1] - q . e[1]*v . e[2] - 
         v . k[1]*e[1] . e[2])*(-(e[1] . e[2]*eps[v, k[1], k[2], S]) + 
         q . e[2]*(eps[v, k[1], S, e[1]] + eps[v, k[2], S, e[1]]) - 
         q . e[1]*(eps[v, k[1], S, e[2]] + eps[v, k[2], S, e[2]])))/q . q + 
      (-(q . k[1]*v . e[1]*v . e[2]*(-(v . k[1]*eps[v, S, e[1], e[2]]) + 
           v . e[2]*eps[v, k[1], S, e[1]] + v . e[1]*eps[v, k[2], S, 
             e[2]])) + v . k[1]*(-((v . k[1])^2*e[1] . e[2]*
            eps[v, S, e[1], e[2]]) + v . e[2]*v . k[1]*e[1] . e[2]*
           eps[v, k[1], S, e[1]] - accelterm*(v . e[1])^2*(v . e[2])^2*
           eps[v, k[1], k[2], S] + accelterm^2*(v . e[1])^2*(v . e[2])^2*
           eps[v, k[1], k[2], S] + v . e[1]*v . e[2]*e[1] . e[2]*
           eps[v, k[1], k[2], S] + v . e[1]*v . k[1]*e[1] . e[2]*
           eps[v, k[2], S, e[2]] - q . e[2]*v . e[1]*
           (-(v . k[1]*eps[v, S, e[1], e[2]]) + v . e[2]*
             (2*eps[v, k[1], S, e[1]] + eps[v, k[2], S, e[1]]) + 
            v . e[1]*eps[v, k[2], S, e[2]]) + q . e[1]*v . e[2]*
           (-(v . k[1]*eps[v, S, e[1], e[2]]) + v . e[2]*eps[v, k[1], S, 
              e[1]] + v . e[1]*(eps[v, k[1], S, e[2]] + 2*eps[v, k[2], S, 
                e[2]]))))/(v . k[1])^2)/4
 
Compton[2] = ((I/8)*(-2*(-1 + accelterm)*accelterm*(q . q)^2*(v . e[1])^2*
        v . e[2]*v . k[1]*(-(q . e[2]*S . S) + S . e[2]*S . k[1] + 
         S . S*v . e[2]*v . k[1]) - 2*E1S2*(q . S)^2*(v . k[1])^2*
        (-(q . e[2]*v . e[1]) + q . e[1]*v . e[2] + v . k[1]*e[1] . e[2])^2 + 
       q . q*(2*(q . e[1])^2*v . e[2]*v . k[1]*(-(q . e[2]*S . S) + 
           S . e[2]*S . k[1] + S . S*v . e[2]*v . k[1]) - 
         (q . S)^2*v . e[1]*v . e[2]*(E1S2*q . k[1]*v . e[1]*v . e[2] + 
           2*v . k[1]*((-accelterm + accelterm^2 + E1S2)*q . e[2]*v . e[1] - 
             v . k[1]*((-1 + accelterm)*accelterm*v . e[1]*v . e[2] + E1S2*
                e[1] . e[2]))) + 2*q . e[1]*((q . e[2])^2*S . S*v . e[1]*
            v . k[1] - q . k[1]*v . e[2]*(S . e[2]*(S . k[1]*v . e[1] + 
               S . e[1]*v . k[1]) + S . S*v . k[1]*(2*v . e[1]*v . e[2] - 
               e[1] . e[2])) + q . e[2]*(q . k[1]*S . S*v . e[1]*v . e[2] - 
             v . k[1]*(S . e[2]*S . k[1]*v . e[1] - q . S*S . e[1]*v . e[2] + 
               S . e[1]*S . k[1]*v . e[2] + 2*S . S*v . e[1]*v . e[2]*
                v . k[1] + S . S*v . k[1]*e[1] . e[2])) + 
           v . k[1]*(E1S2*(q . S)^2*v . e[1]*(v . e[2])^2 + 
             (S . k[1])^2*v . e[2]*((-1 - accelterm + accelterm^2 + E1S2)*
                v . e[1]*v . e[2] + e[1] . e[2]) + v . e[2]*(v . k[1])^2*
              ((-1 + E1S2)*S . e[1]*S . e[2] + 2*S . S*e[1] . e[2]) + 
             S . k[1]*v . k[1]*(-((-1 - accelterm + accelterm^2 + E1S2)*
                 S . e[1]*(v . e[2])^2) + S . e[2]*(-((-1 + E1S2)*v . e[1]*
                   v . e[2]) + e[1] . e[2])) - q . S*v . e[2]*
              (-((-1 + E1S2)*S . e[1]*v . e[2]*v . k[1]) + S . k[1]*
                ((-1 + E1S2)*v . e[1]*v . e[2] + e[1] . e[2])))) - 
         2*q . S*((q . e[2])^2*S . e[1]*v . e[1]*v . k[1] - 
           q . k[1]*v . e[1]*v . e[2]*(((-1 + accelterm)*accelterm*S . e[2]*
                v . e[1] - (-1 + E1S2)*S . e[1]*v . e[2])*v . k[1] + 
             S . k[1]*((-1 + E1S2)*v . e[1]*v . e[2] + e[1] . e[2])) + 
           (v . k[1])^2*(v . e[2]*v . k[1]*(-2*(-1 + accelterm)*accelterm*
                S . e[2]*(v . e[1])^2 - (-1 + E1S2)*S . e[1]*e[1] . e[2]) + 
             S . k[1]*(2*(-1 + accelterm)*accelterm*(v . e[1])^2*
                (v . e[2])^2 + (-1 + E1S2)*v . e[1]*v . e[2]*e[1] . e[2] + 
               (e[1] . e[2])^2)) + q . e[2]*(q . k[1]*S . e[1]*v . e[1]*
              v . e[2] + v . k[1]*(v . k[1]*((-1 + accelterm)*accelterm*
                  S . e[2]*(v . e[1])^2 + S . e[1]*((-1 + E1S2)*v . e[1]*
                    v . e[2] - e[1] . e[2])) - S . k[1]*v . e[1]*
                ((-1 - 2*accelterm + 2*accelterm^2 + E1S2)*v . e[1]*
                  v . e[2] + e[1] . e[2])))) + 
         2*((q . k[1])^2*v . e[1]*v . e[2]*(S . e[1]*S . e[2] + 
             S . S*(v . e[1]*v . e[2] - e[1] . e[2])) + 
           q . k[1]*(S . k[1]*v . e[1]*v . e[2]*((-1 - accelterm + 
                 accelterm^2 + E1S2)*S . e[2]*v . e[1] + (-1 + accelterm - 
                 accelterm^2 + E1S2)*S . e[1]*v . e[2])*v . k[1] - 
             (S . k[1])^2*v . e[1]*v . e[2]*((-1 + E1S2)*v . e[1]*v . e[2] + 
               e[1] . e[2]) + q . e[2]*v . e[1]*(S . e[1]*
                (S . k[1]*v . e[2] + S . e[2]*v . k[1]) - S . S*v . k[1]*
                (2*(-1 - accelterm + accelterm^2)*v . e[1]*v . e[2] + 
                 e[1] . e[2])) + (v . k[1])^2*((-1 + accelterm)*accelterm*
                (S . e[2])^2*(v . e[1])^2 + (-1 + accelterm)*accelterm*
                (S . e[1])^2*(v . e[2])^2 - S . e[1]*S . e[2]*
                ((-1 + E1S2)*v . e[1]*v . e[2] + e[1] . e[2]) + S . S*
                (2*(-1 + accelterm)*accelterm*(v . e[1])^2*(v . e[2])^2 - 
                 2*v . e[1]*v . e[2]*e[1] . e[2] + (e[1] . e[2])^2))) + 
           v . k[1]*((q . e[2])^2*v . e[1]*(S . e[1]*S . k[1] + S . S*
                v . e[1]*v . k[1]) + v . k[1]*(-(S . k[1]*(S . e[2]*
                   v . e[1] + S . e[1]*v . e[2])*v . k[1]*(2*(-1 + accelterm)*
                   accelterm*v . e[1]*v . e[2] + (-1 + E1S2)*e[1] . e[2])) + 
               (S . k[1])^2*(2*(-1 + accelterm)*accelterm*(v . e[1])^2*
                  (v . e[2])^2 + (-1 + E1S2)*v . e[1]*v . e[2]*e[1] . e[2] + 
                 (e[1] . e[2])^2) + (v . k[1])^2*((-1 + accelterm)*accelterm*
                  (S . e[2])^2*(v . e[1])^2 + (-1 + accelterm)*accelterm*
                  (S . e[1])^2*(v . e[2])^2 + (-1 + E1S2)*S . e[1]*S . e[2]*
                  e[1] . e[2] + S . S*(e[1] . e[2])^2)) - 
             q . e[2]*((S . k[1])^2*v . e[1]*((-1 - accelterm + accelterm^2 + 
                   E1S2)*v . e[1]*v . e[2] + e[1] . e[2]) + v . e[1]*
                (v . k[1])^2*((-1 + E1S2)*S . e[1]*S . e[2] + 2*S . S*
                  e[1] . e[2]) + S . k[1]*v . k[1]*(-((-1 - accelterm + 
                    accelterm^2 + E1S2)*S . e[2]*(v . e[1])^2) + 
                 S . e[1]*(-((-1 + E1S2)*v . e[1]*v . e[2]) + e[1] . 
                    e[2]))))))))/(m*q . q*(v . k[1])^2)
 
Compton[3] = (-(B1S3*q . q*S . e[1]*(q . S*v . e[2] - S . k[1]*v . e[2] + 
         S . e[2]*v . k[1])*eps[v, S, e[1], e[2]]) - 
      (2*B1S3*(q . S)^2*(q . e[2]*v . e[1] - q . e[1]*v . e[2] - 
         v . k[1]*e[1] . e[2])*(-(e[1] . e[2]*eps[v, k[1], k[2], S]) + 
         q . e[2]*(eps[v, k[1], S, e[1]] + eps[v, k[2], S, e[1]]) - 
         q . e[1]*(eps[v, k[1], S, e[2]] + eps[v, k[2], S, e[2]])))/q . q + 
      (-(q . k[1]*((v . k[1])^2*(2*(3*accelterm - 2*B1S3 - 3*(-2 + R1S1K1)*
                R1S1K1)*S . e[1]*S . e[2]*v . k[1]*eps[v, S, e[1], e[2]] + 
             (B1S3 - 3*E1S2)*(S . e[2])^2*v . e[1]*eps[v, k[1], S, e[1]] + 
             6*(accelterm - (-2 + R1S1K1)*R1S1K1)*S . S*(v . e[1]*v . e[2]*
                v . k[1]*eps[v, S, e[1], e[2]] - v . k[1]*e[1] . e[2]*
                eps[v, S, e[1], e[2]] + (v . e[1])^2*v . e[2]*eps[v, k[1], S, 
                 e[2]]) + (S . e[1])^2*v . e[2]*(6*(accelterm - (-2 + R1S1K1)*
                  R1S1K1)*eps[v, k[1], S, e[2]] + (6*accelterm + B1S3 - 
                 3*E1S2 + 12*R1S1K1 - 6*R1S1K1^2)*eps[v, k[2], S, e[2]])) + 
           (S . k[1])^2*v . e[1]*v . e[2]*(-2*B1S3*v . k[1]*eps[v, S, e[1], e[
                2]] + (B1S3 + 3*E1S2)*(v . e[2]*eps[v, k[1], S, e[1]] + 
               v . e[1]*eps[v, k[2], S, e[2]])) + 2*S . k[1]*v . k[1]*
            (B1S3*S . e[2]*v . e[1]*(v . k[1]*eps[v, S, e[1], e[2]] - 
               v . e[2]*eps[v, k[1], S, e[1]]) + S . e[1]*v . e[2]*
              (2*B1S3*v . k[1]*eps[v, S, e[1], e[2]] - (3*accelterm + B1S3 - 
                 3*(-2 + R1S1K1)*R1S1K1)*v . e[1]*eps[v, k[2], S, e[2]])))) + 
        (q . S)^2*(q . k[1]*v . e[1]*v . e[2]*
           (B1S3*v . k[1]*eps[v, S, e[1], e[2]] - 3*E1S2*v . e[2]*
             eps[v, k[1], S, e[1]] - B1S3*v . e[1]*eps[v, k[2], S, e[2]]) + 
          v . k[1]*(-(B1S3*(v . k[1])^2*e[1] . e[2]*eps[v, S, e[1], e[2]]) + 
            3*E1S2*q . e[1]*(v . e[2])^2*eps[v, k[1], S, e[1]] - 
            B1S3*v . e[2]*v . k[1]*e[1] . e[2]*eps[v, k[1], S, e[1]] + 
            6*E1S2*v . e[2]*v . k[1]*e[1] . e[2]*eps[v, k[1], S, e[1]] - 
            B1S3*v . e[2]*v . k[1]*e[1] . e[2]*eps[v, k[2], S, e[1]] - 
            q . e[2]*v . e[1]*(-(B1S3*v . k[1]*eps[v, S, e[1], e[2]]) + 
              v . e[2]*(6*E1S2*eps[v, k[1], S, e[1]] + B1S3*eps[v, k[2], S, 
                  e[1]]) + B1S3*v . e[1]*eps[v, k[2], S, e[2]]) + 
            (v . e[1])^2*v . e[2]*(3*(-1 + accelterm)*accelterm*E1S2*v . e[2]*
               eps[v, k[1], k[2], S] - B1S3*v . k[1]*eps[v, k[2], S, e[2]]) + 
            B1S3*v . e[1]*((v . e[2])^2*v . k[1]*eps[v, k[2], S, e[1]] + 
              v . k[1]*e[1] . e[2]*eps[v, k[2], S, e[2]] + v . e[2]*(
                (v . k[1])^2*eps[v, S, e[1], e[2]] + e[1] . e[2]*eps[v, k[1], 
                  k[2], S] + q . e[1]*(eps[v, k[1], S, e[2]] + 
                  2*eps[v, k[2], S, e[2]]))))) + 
        q . S*(2*q . k[1]*v . e[2]*(B1S3*S . e[1]*v . k[1]*
             (2*v . k[1]*eps[v, S, e[1], e[2]] - v . e[1]*eps[v, k[2], S, 
                e[2]]) + S . k[1]*v . e[1]*(-(B1S3*v . k[1]*eps[v, S, e[1], 
                 e[2]]) + 3*E1S2*v . e[2]*eps[v, k[1], S, e[1]] + 
              B1S3*v . e[1]*eps[v, k[2], S, e[2]])) + 
          v . k[1]*(6*accelterm*S . k[1]*v . e[1]*v . e[2]*(v . k[1])^2*
             eps[v, S, e[1], e[2]] - 2*B1S3*S . k[1]*v . e[1]*v . e[2]*
             (v . k[1])^2*eps[v, S, e[1], e[2]] - 6*E1S2^2*S . k[1]*v . e[1]*
             v . e[2]*(v . k[1])^2*eps[v, S, e[1], e[2]] + 12*R1S1K1*S . k[1]*
             v . e[1]*v . e[2]*(v . k[1])^2*eps[v, S, e[1], e[2]] - 
            6*R1S1K1^2*S . k[1]*v . e[1]*v . e[2]*(v . k[1])^2*
             eps[v, S, e[1], e[2]] + B1S3*S . e[2]*v . e[1]*(v . k[1])^3*
             eps[v, S, e[1], e[2]] - 6*accelterm*S . e[1]*v . e[2]*
             (v . k[1])^3*eps[v, S, e[1], e[2]] + B1S3*S . e[1]*v . e[2]*
             (v . k[1])^3*eps[v, S, e[1], e[2]] + 6*E1S2^2*S . e[1]*v . e[2]*
             (v . k[1])^3*eps[v, S, e[1], e[2]] - 12*R1S1K1*S . e[1]*v . e[2]*
             (v . k[1])^3*eps[v, S, e[1], e[2]] + 6*R1S1K1^2*S . e[1]*
             v . e[2]*(v . k[1])^3*eps[v, S, e[1], e[2]] - 
            6*accelterm*S . k[1]*(v . k[1])^2*e[1] . e[2]*eps[v, S, e[1], 
              e[2]] - 12*R1S1K1*S . k[1]*(v . k[1])^2*e[1] . e[2]*
             eps[v, S, e[1], e[2]] + 6*R1S1K1^2*S . k[1]*(v . k[1])^2*
             e[1] . e[2]*eps[v, S, e[1], e[2]] + 2*B1S3*S . k[1]*v . e[2]*
             v . k[1]*e[1] . e[2]*eps[v, k[1], S, e[1]] - 12*E1S2*S . k[1]*
             v . e[2]*v . k[1]*e[1] . e[2]*eps[v, k[1], S, e[1]] - 
            2*B1S3*S . e[2]*(v . k[1])^2*e[1] . e[2]*eps[v, k[1], S, e[1]] + 
            6*E1S2*S . e[2]*(v . k[1])^2*e[1] . e[2]*eps[v, k[1], S, e[1]] + 
            6*accelterm*S . k[1]*(v . e[1])^2*v . e[2]*v . k[1]*
             eps[v, k[1], S, e[2]] - 6*E1S2^2*S . k[1]*(v . e[1])^2*v . e[2]*
             v . k[1]*eps[v, k[1], S, e[2]] + 12*R1S1K1*S . k[1]*(v . e[1])^2*
             v . e[2]*v . k[1]*eps[v, k[1], S, e[2]] - 6*R1S1K1^2*S . k[1]*
             (v . e[1])^2*v . e[2]*v . k[1]*eps[v, k[1], S, e[2]] - 
            6*accelterm*S . e[1]*v . e[1]*v . e[2]*(v . k[1])^2*
             eps[v, k[1], S, e[2]] + 6*E1S2^2*S . e[1]*v . e[1]*v . e[2]*
             (v . k[1])^2*eps[v, k[1], S, e[2]] - 12*R1S1K1*S . e[1]*v . e[1]*
             v . e[2]*(v . k[1])^2*eps[v, k[1], S, e[2]] + 
            6*R1S1K1^2*S . e[1]*v . e[1]*v . e[2]*(v . k[1])^2*
             eps[v, k[1], S, e[2]] + 6*accelterm*E1S2*S . k[1]*(v . e[1])^2*
             (v . e[2])^2*eps[v, k[1], k[2], S] - 6*accelterm^2*E1S2*S . k[1]*
             (v . e[1])^2*(v . e[2])^2*eps[v, k[1], k[2], S] + 
            6*E1S2^2*S . k[1]*(v . e[1])^2*(v . e[2])^2*eps[v, k[1], k[2], 
              S] - 6*accelterm*E1S2*S . e[2]*(v . e[1])^2*v . e[2]*v . k[1]*
             eps[v, k[1], k[2], S] + 6*accelterm^2*E1S2*S . e[2]*(v . e[1])^2*
             v . e[2]*v . k[1]*eps[v, k[1], k[2], S] - 6*E1S2^2*S . e[1]*
             v . e[1]*(v . e[2])^2*v . k[1]*eps[v, k[1], k[2], S] - 
            2*B1S3*S . k[1]*v . e[1]*v . e[2]*e[1] . e[2]*eps[v, k[1], k[2], 
              S] + 2*B1S3*S . e[1]*v . e[2]*v . k[1]*e[1] . e[2]*
             eps[v, k[1], k[2], S] - 2*B1S3*S . k[1]*v . e[1]*(v . e[2])^2*
             v . k[1]*eps[v, k[2], S, e[1]] - 6*E1S2^2*S . k[1]*v . e[1]*
             (v . e[2])^2*v . k[1]*eps[v, k[2], S, e[1]] + 
            B1S3*S . e[2]*v . e[1]*v . e[2]*(v . k[1])^2*eps[v, k[2], S, 
              e[1]] + B1S3*S . e[1]*(v . e[2])^2*(v . k[1])^2*
             eps[v, k[2], S, e[1]] + 6*E1S2^2*S . e[1]*(v . e[2])^2*
             (v . k[1])^2*eps[v, k[2], S, e[1]] + 2*B1S3*S . k[1]*v . e[2]*
             v . k[1]*e[1] . e[2]*eps[v, k[2], S, e[1]] - B1S3*S . e[2]*
             (v . k[1])^2*e[1] . e[2]*eps[v, k[2], S, e[1]] + 
            2*B1S3*S . k[1]*(v . e[1])^2*v . e[2]*v . k[1]*eps[v, k[2], S, 
              e[2]] - B1S3*S . e[2]*(v . e[1])^2*(v . k[1])^2*
             eps[v, k[2], S, e[2]] - B1S3*S . e[1]*v . e[1]*v . e[2]*
             (v . k[1])^2*eps[v, k[2], S, e[2]] - 2*B1S3*S . k[1]*v . e[1]*
             v . k[1]*e[1] . e[2]*eps[v, k[2], S, e[2]] + 2*B1S3*S . e[1]*
             (v . k[1])^2*e[1] . e[2]*eps[v, k[2], S, e[2]] + 
            q . e[1]*(-2*S . k[1]*v . e[2]*(B1S3*v . k[1]*eps[v, S, e[1], 
                  e[2]] + 3*E1S2*v . e[2]*eps[v, k[1], S, e[1]] + 
                B1S3*v . e[1]*(eps[v, k[1], S, e[2]] + eps[v, k[2], S, 
                   e[2]])) + B1S3*v . k[1]*(S . e[2]*v . k[1]*eps[v, S, e[1], 
                  e[2]] + S . e[1]*v . e[2]*(2*eps[v, k[1], S, e[2]] + 
                  eps[v, k[2], S, e[2]]))) + 2*q . e[2]*
             (S . e[1]*v . k[1]*(3*(accelterm - (-2 + R1S1K1)*R1S1K1)*
                 v . k[1]*eps[v, S, e[1], e[2]] - B1S3*(v . e[2]*eps[v, k[2], 
                    S, e[1]] + v . e[1]*eps[v, k[2], S, e[2]])) + 
              v . e[1]*((B1S3 - 3*E1S2)*S . e[2]*v . k[1]*eps[v, k[1], S, 
                  e[1]] + S . k[1]*(v . e[2]*(-((B1S3 - 6*E1S2)*eps[v, k[1], 
                       S, e[1]]) + B1S3*eps[v, k[2], S, e[1]]) + 
                  B1S3*v . e[1]*eps[v, k[2], S, e[2]]))))) + 
        v . k[1]*(-6*accelterm*(S . k[1])^2*v . e[1]*v . e[2]*(v . k[1])^2*
           eps[v, S, e[1], e[2]] + 2*B1S3*(S . k[1])^2*v . e[1]*v . e[2]*
           (v . k[1])^2*eps[v, S, e[1], e[2]] + 6*E1S2^2*(S . k[1])^2*
           v . e[1]*v . e[2]*(v . k[1])^2*eps[v, S, e[1], e[2]] - 
          12*R1S1K1*(S . k[1])^2*v . e[1]*v . e[2]*(v . k[1])^2*
           eps[v, S, e[1], e[2]] + 6*R1S1K1^2*(S . k[1])^2*v . e[1]*v . e[2]*
           (v . k[1])^2*eps[v, S, e[1], e[2]] + 6*accelterm*S . e[2]*S . k[1]*
           v . e[1]*(v . k[1])^3*eps[v, S, e[1], e[2]] - 
          2*B1S3*S . e[2]*S . k[1]*v . e[1]*(v . k[1])^3*eps[v, S, e[1], 
            e[2]] - 6*E1S2^2*S . e[2]*S . k[1]*v . e[1]*(v . k[1])^3*
           eps[v, S, e[1], e[2]] + 12*R1S1K1*S . e[2]*S . k[1]*v . e[1]*
           (v . k[1])^3*eps[v, S, e[1], e[2]] - 6*R1S1K1^2*S . e[2]*S . k[1]*
           v . e[1]*(v . k[1])^3*eps[v, S, e[1], e[2]] + 6*accelterm*S . e[1]*
           S . k[1]*v . e[2]*(v . k[1])^3*eps[v, S, e[1], e[2]] - 
          2*B1S3*S . e[1]*S . k[1]*v . e[2]*(v . k[1])^3*eps[v, S, e[1], 
            e[2]] - 6*E1S2^2*S . e[1]*S . k[1]*v . e[2]*(v . k[1])^3*
           eps[v, S, e[1], e[2]] + 12*R1S1K1*S . e[1]*S . k[1]*v . e[2]*
           (v . k[1])^3*eps[v, S, e[1], e[2]] - 6*R1S1K1^2*S . e[1]*S . k[1]*
           v . e[2]*(v . k[1])^3*eps[v, S, e[1], e[2]] - 6*accelterm*S . e[1]*
           S . e[2]*(v . k[1])^4*eps[v, S, e[1], e[2]] + 
          2*B1S3*S . e[1]*S . e[2]*(v . k[1])^4*eps[v, S, e[1], e[2]] + 
          6*E1S2^2*S . e[1]*S . e[2]*(v . k[1])^4*eps[v, S, e[1], e[2]] - 
          12*R1S1K1*S . e[1]*S . e[2]*(v . k[1])^4*eps[v, S, e[1], e[2]] + 
          6*R1S1K1^2*S . e[1]*S . e[2]*(v . k[1])^4*eps[v, S, e[1], e[2]] + 
          6*accelterm*(S . k[1])^2*(v . k[1])^2*e[1] . e[2]*
           eps[v, S, e[1], e[2]] + 12*R1S1K1*(S . k[1])^2*(v . k[1])^2*
           e[1] . e[2]*eps[v, S, e[1], e[2]] - 6*R1S1K1^2*(S . k[1])^2*
           (v . k[1])^2*e[1] . e[2]*eps[v, S, e[1], e[2]] + 
          6*accelterm*S . S*(v . k[1])^4*e[1] . e[2]*eps[v, S, e[1], e[2]] + 
          12*R1S1K1*S . S*(v . k[1])^4*e[1] . e[2]*eps[v, S, e[1], e[2]] - 
          6*R1S1K1^2*S . S*(v . k[1])^4*e[1] . e[2]*eps[v, S, e[1], e[2]] - 
          6*accelterm*(S . k[1])^2*v . e[1]*(v . e[2])^2*v . k[1]*
           eps[v, k[1], S, e[1]] - B1S3*(S . k[1])^2*v . e[1]*(v . e[2])^2*
           v . k[1]*eps[v, k[1], S, e[1]] - 12*R1S1K1*(S . k[1])^2*v . e[1]*
           (v . e[2])^2*v . k[1]*eps[v, k[1], S, e[1]] + 
          6*R1S1K1^2*(S . k[1])^2*v . e[1]*(v . e[2])^2*v . k[1]*
           eps[v, k[1], S, e[1]] + 6*accelterm*S . e[2]*S . k[1]*v . e[1]*
           v . e[2]*(v . k[1])^2*eps[v, k[1], S, e[1]] + 
          B1S3*S . e[2]*S . k[1]*v . e[1]*v . e[2]*(v . k[1])^2*
           eps[v, k[1], S, e[1]] + 12*R1S1K1*S . e[2]*S . k[1]*v . e[1]*
           v . e[2]*(v . k[1])^2*eps[v, k[1], S, e[1]] - 6*R1S1K1^2*S . e[2]*
           S . k[1]*v . e[1]*v . e[2]*(v . k[1])^2*eps[v, k[1], S, e[1]] + 
          6*accelterm*S . e[1]*S . k[1]*(v . e[2])^2*(v . k[1])^2*
           eps[v, k[1], S, e[1]] + B1S3*S . e[1]*S . k[1]*(v . e[2])^2*
           (v . k[1])^2*eps[v, k[1], S, e[1]] + 12*R1S1K1*S . e[1]*S . k[1]*
           (v . e[2])^2*(v . k[1])^2*eps[v, k[1], S, e[1]] - 
          6*R1S1K1^2*S . e[1]*S . k[1]*(v . e[2])^2*(v . k[1])^2*
           eps[v, k[1], S, e[1]] - 6*accelterm*S . e[1]*S . e[2]*v . e[2]*
           (v . k[1])^3*eps[v, k[1], S, e[1]] - B1S3*S . e[1]*S . e[2]*
           v . e[2]*(v . k[1])^3*eps[v, k[1], S, e[1]] - 12*R1S1K1*S . e[1]*
           S . e[2]*v . e[2]*(v . k[1])^3*eps[v, k[1], S, e[1]] + 
          6*R1S1K1^2*S . e[1]*S . e[2]*v . e[2]*(v . k[1])^3*
           eps[v, k[1], S, e[1]] + 6*accelterm*(S . k[1])^2*v . e[2]*v . k[1]*
           e[1] . e[2]*eps[v, k[1], S, e[1]] + 6*E1S2*(S . k[1])^2*v . e[2]*
           v . k[1]*e[1] . e[2]*eps[v, k[1], S, e[1]] + 
          12*R1S1K1*(S . k[1])^2*v . e[2]*v . k[1]*e[1] . e[2]*
           eps[v, k[1], S, e[1]] - 6*R1S1K1^2*(S . k[1])^2*v . e[2]*v . k[1]*
           e[1] . e[2]*eps[v, k[1], S, e[1]] - 6*E1S2*S . e[2]*S . k[1]*
           (v . k[1])^2*e[1] . e[2]*eps[v, k[1], S, e[1]] + 
          6*accelterm*S . S*v . e[2]*(v . k[1])^3*e[1] . e[2]*
           eps[v, k[1], S, e[1]] + 12*R1S1K1*S . S*v . e[2]*(v . k[1])^3*
           e[1] . e[2]*eps[v, k[1], S, e[1]] - 6*R1S1K1^2*S . S*v . e[2]*
           (v . k[1])^3*e[1] . e[2]*eps[v, k[1], S, e[1]] + 
          B1S3*(S . k[1])^2*(v . e[1])^2*v . e[2]*v . k[1]*
           eps[v, k[1], S, e[2]] + 6*E1S2^2*(S . k[1])^2*(v . e[1])^2*
           v . e[2]*v . k[1]*eps[v, k[1], S, e[2]] - B1S3*S . e[2]*S . k[1]*
           (v . e[1])^2*(v . k[1])^2*eps[v, k[1], S, e[2]] - 
          6*E1S2^2*S . e[2]*S . k[1]*(v . e[1])^2*(v . k[1])^2*
           eps[v, k[1], S, e[2]] - B1S3*S . e[1]*S . k[1]*v . e[1]*v . e[2]*
           (v . k[1])^2*eps[v, k[1], S, e[2]] - 6*E1S2^2*S . e[1]*S . k[1]*
           v . e[1]*v . e[2]*(v . k[1])^2*eps[v, k[1], S, e[2]] + 
          B1S3*S . e[1]*S . e[2]*v . e[1]*(v . k[1])^3*eps[v, k[1], S, 
            e[2]] + 6*E1S2^2*S . e[1]*S . e[2]*v . e[1]*(v . k[1])^3*
           eps[v, k[1], S, e[2]] - B1S3*(S . k[1])^2*v . e[1]*v . k[1]*
           e[1] . e[2]*eps[v, k[1], S, e[2]] + B1S3*S . e[1]*S . k[1]*
           (v . k[1])^2*e[1] . e[2]*eps[v, k[1], S, e[2]] - 
          6*accelterm*E1S2*(S . k[1])^2*(v . e[1])^2*(v . e[2])^2*
           eps[v, k[1], k[2], S] + 6*accelterm^2*E1S2*(S . k[1])^2*
           (v . e[1])^2*(v . e[2])^2*eps[v, k[1], k[2], S] - 
          6*E1S2^2*(S . k[1])^2*(v . e[1])^2*(v . e[2])^2*eps[v, k[1], k[2], 
            S] + 6*accelterm*E1S2*S . e[2]*S . k[1]*(v . e[1])^2*v . e[2]*
           v . k[1]*eps[v, k[1], k[2], S] - 6*accelterm^2*E1S2*S . e[2]*
           S . k[1]*(v . e[1])^2*v . e[2]*v . k[1]*eps[v, k[1], k[2], S] + 
          6*E1S2^2*S . e[2]*S . k[1]*(v . e[1])^2*v . e[2]*v . k[1]*
           eps[v, k[1], k[2], S] + 6*accelterm*E1S2*S . e[1]*S . k[1]*
           v . e[1]*(v . e[2])^2*v . k[1]*eps[v, k[1], k[2], S] - 
          6*accelterm^2*E1S2*S . e[1]*S . k[1]*v . e[1]*(v . e[2])^2*v . k[1]*
           eps[v, k[1], k[2], S] + 6*E1S2^2*S . e[1]*S . k[1]*v . e[1]*
           (v . e[2])^2*v . k[1]*eps[v, k[1], k[2], S] - 
          3*accelterm*E1S2*(S . e[2])^2*(v . e[1])^2*(v . k[1])^2*
           eps[v, k[1], k[2], S] + 3*accelterm^2*E1S2*(S . e[2])^2*
           (v . e[1])^2*(v . k[1])^2*eps[v, k[1], k[2], S] - 
          6*E1S2^2*S . e[1]*S . e[2]*v . e[1]*v . e[2]*(v . k[1])^2*
           eps[v, k[1], k[2], S] - 3*accelterm*E1S2*(S . e[1])^2*(v . e[2])^2*
           (v . k[1])^2*eps[v, k[1], k[2], S] + 3*accelterm^2*E1S2*
           (S . e[1])^2*(v . e[2])^2*(v . k[1])^2*eps[v, k[1], k[2], S] + 
          2*B1S3*(S . k[1])^2*v . e[1]*v . e[2]*e[1] . e[2]*
           eps[v, k[1], k[2], S] - 2*B1S3*S . e[2]*S . k[1]*v . e[1]*v . k[1]*
           e[1] . e[2]*eps[v, k[1], k[2], S] - 2*B1S3*S . e[1]*S . k[1]*
           v . e[2]*v . k[1]*e[1] . e[2]*eps[v, k[1], k[2], S] + 
          2*B1S3*S . e[1]*S . e[2]*(v . k[1])^2*e[1] . e[2]*
           eps[v, k[1], k[2], S] - 6*accelterm*(S . k[1])^2*v . e[1]*
           (v . e[2])^2*v . k[1]*eps[v, k[2], S, e[1]] + B1S3*(S . k[1])^2*
           v . e[1]*(v . e[2])^2*v . k[1]*eps[v, k[2], S, e[1]] + 
          6*E1S2^2*(S . k[1])^2*v . e[1]*(v . e[2])^2*v . k[1]*
           eps[v, k[2], S, e[1]] - 12*R1S1K1*(S . k[1])^2*v . e[1]*
           (v . e[2])^2*v . k[1]*eps[v, k[2], S, e[1]] + 
          6*R1S1K1^2*(S . k[1])^2*v . e[1]*(v . e[2])^2*v . k[1]*
           eps[v, k[2], S, e[1]] + 6*accelterm*S . e[2]*S . k[1]*v . e[1]*
           v . e[2]*(v . k[1])^2*eps[v, k[2], S, e[1]] - 
          B1S3*S . e[2]*S . k[1]*v . e[1]*v . e[2]*(v . k[1])^2*
           eps[v, k[2], S, e[1]] - 6*E1S2^2*S . e[2]*S . k[1]*v . e[1]*
           v . e[2]*(v . k[1])^2*eps[v, k[2], S, e[1]] + 12*R1S1K1*S . e[2]*
           S . k[1]*v . e[1]*v . e[2]*(v . k[1])^2*eps[v, k[2], S, e[1]] - 
          6*R1S1K1^2*S . e[2]*S . k[1]*v . e[1]*v . e[2]*(v . k[1])^2*
           eps[v, k[2], S, e[1]] + 6*accelterm*S . e[1]*S . k[1]*(v . e[2])^2*
           (v . k[1])^2*eps[v, k[2], S, e[1]] - B1S3*S . e[1]*S . k[1]*
           (v . e[2])^2*(v . k[1])^2*eps[v, k[2], S, e[1]] - 
          6*E1S2^2*S . e[1]*S . k[1]*(v . e[2])^2*(v . k[1])^2*
           eps[v, k[2], S, e[1]] + 12*R1S1K1*S . e[1]*S . k[1]*(v . e[2])^2*
           (v . k[1])^2*eps[v, k[2], S, e[1]] - 6*R1S1K1^2*S . e[1]*S . k[1]*
           (v . e[2])^2*(v . k[1])^2*eps[v, k[2], S, e[1]] - 
          6*accelterm*S . e[1]*S . e[2]*v . e[2]*(v . k[1])^3*
           eps[v, k[2], S, e[1]] + B1S3*S . e[1]*S . e[2]*v . e[2]*
           (v . k[1])^3*eps[v, k[2], S, e[1]] + 6*E1S2^2*S . e[1]*S . e[2]*
           v . e[2]*(v . k[1])^3*eps[v, k[2], S, e[1]] - 12*R1S1K1*S . e[1]*
           S . e[2]*v . e[2]*(v . k[1])^3*eps[v, k[2], S, e[1]] + 
          6*R1S1K1^2*S . e[1]*S . e[2]*v . e[2]*(v . k[1])^3*
           eps[v, k[2], S, e[1]] + 6*accelterm*(S . k[1])^2*v . e[2]*v . k[1]*
           e[1] . e[2]*eps[v, k[2], S, e[1]] - B1S3*(S . k[1])^2*v . e[2]*
           v . k[1]*e[1] . e[2]*eps[v, k[2], S, e[1]] + 
          12*R1S1K1*(S . k[1])^2*v . e[2]*v . k[1]*e[1] . e[2]*
           eps[v, k[2], S, e[1]] - 6*R1S1K1^2*(S . k[1])^2*v . e[2]*v . k[1]*
           e[1] . e[2]*eps[v, k[2], S, e[1]] + B1S3*S . e[2]*S . k[1]*
           (v . k[1])^2*e[1] . e[2]*eps[v, k[2], S, e[1]] + 
          6*accelterm*S . S*v . e[2]*(v . k[1])^3*e[1] . e[2]*
           eps[v, k[2], S, e[1]] + 12*R1S1K1*S . S*v . e[2]*(v . k[1])^3*
           e[1] . e[2]*eps[v, k[2], S, e[1]] - 6*R1S1K1^2*S . S*v . e[2]*
           (v . k[1])^3*e[1] . e[2]*eps[v, k[2], S, e[1]] - 
          B1S3*(S . k[1])^2*(v . e[1])^2*v . e[2]*v . k[1]*
           eps[v, k[2], S, e[2]] - 6*accelterm*S . e[2]*S . k[1]*(v . e[1])^2*
           (v . k[1])^2*eps[v, k[2], S, e[2]] + B1S3*S . e[2]*S . k[1]*
           (v . e[1])^2*(v . k[1])^2*eps[v, k[2], S, e[2]] - 
          12*R1S1K1*S . e[2]*S . k[1]*(v . e[1])^2*(v . k[1])^2*
           eps[v, k[2], S, e[2]] + 6*R1S1K1^2*S . e[2]*S . k[1]*(v . e[1])^2*
           (v . k[1])^2*eps[v, k[2], S, e[2]] + 6*accelterm*S . e[1]*S . k[1]*
           v . e[1]*v . e[2]*(v . k[1])^2*eps[v, k[2], S, e[2]] + 
          B1S3*S . e[1]*S . k[1]*v . e[1]*v . e[2]*(v . k[1])^2*
           eps[v, k[2], S, e[2]] + 12*R1S1K1*S . e[1]*S . k[1]*v . e[1]*
           v . e[2]*(v . k[1])^2*eps[v, k[2], S, e[2]] - 6*R1S1K1^2*S . e[1]*
           S . k[1]*v . e[1]*v . e[2]*(v . k[1])^2*eps[v, k[2], S, e[2]] + 
          6*accelterm*S . e[1]*S . e[2]*v . e[1]*(v . k[1])^3*
           eps[v, k[2], S, e[2]] - B1S3*S . e[1]*S . e[2]*v . e[1]*
           (v . k[1])^3*eps[v, k[2], S, e[2]] + 12*R1S1K1*S . e[1]*S . e[2]*
           v . e[1]*(v . k[1])^3*eps[v, k[2], S, e[2]] - 6*R1S1K1^2*S . e[1]*
           S . e[2]*v . e[1]*(v . k[1])^3*eps[v, k[2], S, e[2]] - 
          6*accelterm*(S . e[1])^2*v . e[2]*(v . k[1])^3*eps[v, k[2], S, 
            e[2]] - 12*R1S1K1*(S . e[1])^2*v . e[2]*(v . k[1])^3*
           eps[v, k[2], S, e[2]] + 6*R1S1K1^2*(S . e[1])^2*v . e[2]*
           (v . k[1])^3*eps[v, k[2], S, e[2]] - 6*accelterm*(S . k[1])^2*
           v . e[1]*v . k[1]*e[1] . e[2]*eps[v, k[2], S, e[2]] + 
          6*E1S2*(S . k[1])^2*v . e[1]*v . k[1]*e[1] . e[2]*
           eps[v, k[2], S, e[2]] - 12*R1S1K1*(S . k[1])^2*v . e[1]*v . k[1]*
           e[1] . e[2]*eps[v, k[2], S, e[2]] + 6*R1S1K1^2*(S . k[1])^2*
           v . e[1]*v . k[1]*e[1] . e[2]*eps[v, k[2], S, e[2]] - 
          6*E1S2*S . e[1]*S . k[1]*(v . k[1])^2*e[1] . e[2]*
           eps[v, k[2], S, e[2]] - 6*accelterm*S . S*v . e[1]*(v . k[1])^3*
           e[1] . e[2]*eps[v, k[2], S, e[2]] - 12*R1S1K1*S . S*v . e[1]*
           (v . k[1])^3*e[1] . e[2]*eps[v, k[2], S, e[2]] + 
          6*R1S1K1^2*S . S*v . e[1]*(v . k[1])^3*e[1] . e[2]*
           eps[v, k[2], S, e[2]] + q . e[1]*((v . k[1])^2*
             (6*(accelterm - (-2 + R1S1K1)*R1S1K1)*S . S*v . e[2]*(
                v . k[1]*eps[v, S, e[1], e[2]] + v . e[1]*eps[v, k[1], S, 
                  e[2]]) + S . e[2]*((B1S3 - 3*E1S2)*S . e[2]*eps[v, k[1], S, 
                  e[1]] + B1S3*S . e[1]*(2*eps[v, k[1], S, e[2]] - 
                  eps[v, k[2], S, e[2]]))) + (S . k[1])^2*v . e[2]*
             (B1S3*v . k[1]*eps[v, S, e[1], e[2]] + (B1S3 + 3*E1S2)*v . e[2]*
               eps[v, k[1], S, e[1]] + 2*v . e[1]*(B1S3*eps[v, k[1], S, 
                  e[2]] + 3*(-accelterm + E1S2 + (-2 + R1S1K1)*R1S1K1)*
                 eps[v, k[2], S, e[2]])) + S . k[1]*v . k[1]*
             (S . e[2]*((6*accelterm - B1S3 - 6*(-2 + R1S1K1)*R1S1K1)*
                 v . k[1]*eps[v, S, e[1], e[2]] - 2*B1S3*(v . e[2]*
                   eps[v, k[1], S, e[1]] + v . e[1]*eps[v, k[1], S, e[2]])) + 
              S . e[1]*v . e[2]*(2*(3*accelterm - B1S3 - 3*(-2 + R1S1K1)*
                   R1S1K1)*eps[v, k[1], S, e[2]] + (6*accelterm + B1S3 - 
                  6*(E1S2 + (-2 + R1S1K1)*R1S1K1))*eps[v, k[2], S, e[2]]))) - 
          q . e[2]*((S . k[1])^2*v . e[1]*(B1S3*v . k[1]*eps[v, S, e[1], 
                e[2]] + 2*v . e[2]*(3*E1S2*eps[v, k[1], S, e[1]] + 
                B1S3*eps[v, k[2], S, e[1]]) + (B1S3 + 3*E1S2)*v . e[1]*eps[v, 
                k[2], S, e[2]]) + (v . k[1])^2*(6*(accelterm - (-2 + R1S1K1)*
                 R1S1K1)*q . e[1]*S . S*eps[v, S, e[1], e[2]] + 
              S . e[1]*(-(B1S3*S . e[2]*(eps[v, k[1], S, e[1]] - 
                   2*eps[v, k[2], S, e[1]])) + (B1S3 - 3*E1S2)*S . e[1]*
                 eps[v, k[2], S, e[2]]) + 6*(accelterm - (-2 + R1S1K1)*
                 R1S1K1)*S . S*v . e[1]*(v . k[1]*eps[v, S, e[1], e[2]] + 
                v . e[2]*(eps[v, k[1], S, e[1]] + eps[v, k[2], S, e[1]]) - 
                v . e[1]*eps[v, k[2], S, e[2]])) + S . k[1]*v . k[1]*
             (S . e[2]*v . e[1]*((B1S3 - 6*E1S2)*eps[v, k[1], S, e[1]] - 
                2*B1S3*eps[v, k[2], S, e[1]]) + S . e[1]*((6*accelterm - 
                  B1S3 - 6*(-2 + R1S1K1)*R1S1K1)*v . k[1]*eps[v, S, e[1], 
                  e[2]] - 2*(v . e[2]*(-3*(accelterm - (-2 + R1S1K1)*R1S1K1)*
                     eps[v, k[1], S, e[1]] + (-3*accelterm + B1S3 + 
                      3*(-2 + R1S1K1)*R1S1K1)*eps[v, k[2], S, e[1]]) + 
                  (3*accelterm + B1S3 - 3*(-2 + R1S1K1)*R1S1K1)*v . e[1]*
                   eps[v, k[2], S, e[2]]))))))/(v . k[1])^2)/(24*m^2)
 
Compton[4] = ((I/96)*(-2*E1S4*(q . S)^4*(v . k[1])^2*
        (-(q . e[2]*v . e[1]) + q . e[1]*v . e[2] + v . k[1]*e[1] . e[2])^2 + 
       4*(q . q)^2*v . k[1]*(-(B1S3*S . e[2]*(S . k[1])^3*(v . e[1])^2*
           v . e[2]) + accelterm*B1S3*S . e[2]*(S . k[1])^3*(v . e[1])^2*
          v . e[2] - accelterm^2*B1S3*S . e[2]*(S . k[1])^3*(v . e[1])^2*
          v . e[2] + 3*accelterm*E1S2*S . e[2]*(S . k[1])^3*(v . e[1])^2*
          v . e[2] + 2*B1S3*E1S2*S . e[2]*(S . k[1])^3*(v . e[1])^2*
          v . e[2] + 3*E1S2*R1S1K1*S . e[2]*(S . k[1])^3*(v . e[1])^2*
          v . e[2] - accelterm*B1S3*(S . e[2])^2*(S . k[1])^2*(v . e[1])^2*
          v . k[1] + accelterm^2*B1S3*(S . e[2])^2*(S . k[1])^2*(v . e[1])^2*
          v . k[1] - B1S3*E1S2*(S . e[2])^2*(S . k[1])^2*(v . e[1])^2*
          v . k[1] + 2*B1S3*S . e[1]*S . e[2]*(S . k[1])^2*v . e[1]*v . e[2]*
          v . k[1] - 6*accelterm*E1S2*S . e[1]*S . e[2]*(S . k[1])^2*v . e[1]*
          v . e[2]*v . k[1] - 4*B1S3*E1S2*S . e[1]*S . e[2]*(S . k[1])^2*
          v . e[1]*v . e[2]*v . k[1] - 6*E1S2*R1S1K1*S . e[1]*S . e[2]*
          (S . k[1])^2*v . e[1]*v . e[2]*v . k[1] + accelterm*B1S3*S . S*
          (S . k[1])^2*(v . e[1])^2*(v . e[2])^2*v . k[1] - 
         accelterm^2*B1S3*S . S*(S . k[1])^2*(v . e[1])^2*(v . e[2])^2*
          v . k[1] + 3*accelterm*E1S2*S . S*(S . k[1])^2*(v . e[1])^2*
          (v . e[2])^2*v . k[1] + 3*E1S2*R1S1K1*S . S*(S . k[1])^2*
          (v . e[1])^2*(v . e[2])^2*v . k[1] + 2*B1S3*E1S2*S . e[1]*
          (S . e[2])^2*S . k[1]*v . e[1]*(v . k[1])^2 - 
         B1S3*(S . e[1])^2*S . e[2]*S . k[1]*v . e[2]*(v . k[1])^2 + 
         3*accelterm*E1S2*(S . e[1])^2*S . e[2]*S . k[1]*v . e[2]*
          (v . k[1])^2 + 2*B1S3*E1S2*(S . e[1])^2*S . e[2]*S . k[1]*v . e[2]*
          (v . k[1])^2 + 3*E1S2*R1S1K1*(S . e[1])^2*S . e[2]*S . k[1]*
          v . e[2]*(v . k[1])^2 - accelterm*B1S3*S . S*S . e[2]*S . k[1]*
          (v . e[1])^2*v . e[2]*(v . k[1])^2 + accelterm^2*B1S3*S . S*
          S . e[2]*S . k[1]*(v . e[1])^2*v . e[2]*(v . k[1])^2 - 
         6*accelterm*E1S2*S . S*S . e[1]*S . k[1]*v . e[1]*(v . e[2])^2*
          (v . k[1])^2 - 6*E1S2*R1S1K1*S . S*S . e[1]*S . k[1]*v . e[1]*
          (v . e[2])^2*(v . k[1])^2 - B1S3*E1S2*(S . e[1])^2*(S . e[2])^2*
          (v . k[1])^3 + 3*accelterm*E1S2*S . S*(S . e[1])^2*(v . e[2])^2*
          (v . k[1])^3 + 3*E1S2*R1S1K1*S . S*(S . e[1])^2*(v . e[2])^2*
          (v . k[1])^3 - (-1 + accelterm)*accelterm*B1S3*(q . S)^2*
          (v . e[1])^2*v . e[2]*(-(q . e[2]*S . S) + S . e[2]*S . k[1] + 
           S . S*v . e[2]*v . k[1]) + q . e[2]*S . S*
          ((B1S3*(1 - accelterm + accelterm^2 - 2*E1S2) - 
             3*E1S2*(accelterm + R1S1K1))*(S . k[1])^2*(v . e[1])^2*
            v . e[2] + S . k[1]*v . e[1]*(B1S3*(accelterm - accelterm^2 + 
               E1S2)*S . e[2]*v . e[1] + (B1S3*(-1 + 2*E1S2) + 6*E1S2*
                (accelterm + R1S1K1))*S . e[1]*v . e[2])*v . k[1] - 
           E1S2*S . e[1]*(B1S3*S . e[2]*v . e[1] + 3*(accelterm + R1S1K1)*
              S . e[1]*v . e[2])*(v . k[1])^2) - B1S3*S . S*(S . k[1])^2*
          v . e[1]*v . e[2]*v . k[1]*e[1] . e[2] + 2*B1S3*E1S2*S . S*
          (S . k[1])^2*v . e[1]*v . e[2]*v . k[1]*e[1] . e[2] - 
         B1S3*E1S2*S . S*S . e[2]*S . k[1]*v . e[1]*(v . k[1])^2*
          e[1] . e[2] + B1S3*S . S*S . e[1]*S . k[1]*v . e[2]*(v . k[1])^2*
          e[1] . e[2] - 2*B1S3*E1S2*S . S*S . e[1]*S . k[1]*v . e[2]*
          (v . k[1])^2*e[1] . e[2] + B1S3*E1S2*S . S*S . e[1]*S . e[2]*
          (v . k[1])^3*e[1] . e[2] + B1S3*q . S*
          (-((-1 + accelterm)*accelterm*(S . e[2])^2*S . k[1]*(v . e[1])^2*
             v . k[1]) + q . e[2]*S . S*v . e[1]*
            (2*(accelterm - accelterm^2 + E1S2)*S . k[1]*v . e[1]*v . e[2] + 
             ((-1 + accelterm)*accelterm*S . e[2]*v . e[1] - 2*E1S2*S . e[1]*
                v . e[2])*v . k[1]) + S . e[2]*v . e[2]*
            (2*(-accelterm + accelterm^2 - E1S2)*(S . k[1])^2*(v . e[1])^2 + 
             4*E1S2*S . e[1]*S . k[1]*v . e[1]*v . k[1] + 
             (-2*E1S2*(S . e[1])^2 - (-1 + accelterm)*accelterm*S . S*
                (v . e[1])^2)*(v . k[1])^2) + 2*S . S*v . e[2]*v . k[1]*
            (E1S2*S . e[1]*v . k[1]*e[1] . e[2] + S . k[1]*v . e[1]*
              ((-1 + accelterm)*accelterm*v . e[1]*v . e[2] - E1S2*
                e[1] . e[2])))) - q . q*(8*(q . e[1])^2*v . e[2]*v . k[1]*
          (q . e[2]*S . S*(B1S3*(S . k[1])^2 - 6*(B2S4b + B2S4c)*S . S*
              (v . k[1])^2) + S . S*v . e[2]*v . k[1]*(-(B1S3*(S . k[1])^2) + 
             6*(B2S4b + B2S4c + E2S4c)*S . S*(v . k[1])^2) + 
           S . e[2]*(-(B1S3*(S . k[1])^3) + 6*B2S4b*S . S*S . k[1]*
              (v . k[1])^2)) - 8*(q . k[1])^2*v . e[1]*v . e[2]*
          (S . e[1]*S . e[2]*(B1S3*(S . k[1])^2 - 6*B2S4b*S . S*
              (v . k[1])^2) + S . S*(B1S3*(S . k[1])^2*(v . e[1]*v . e[2] - 
               e[1] . e[2]) - 6*S . S*(v . k[1])^2*((B2S4b + B2S4c + E2S4c)*
                v . e[1]*v . e[2] - (B2S4b + B2S4c)*e[1] . e[2]))) + 
         (q . S)^4*v . e[1]*v . e[2]*(E1S4*q . k[1]*v . e[1]*v . e[2] - 
           2*v . k[1]*(-((-2*accelterm*B1S3 + 2*accelterm^2*B1S3 + E1S4)*q . 
                e[2]*v . e[1]) + E1S4*q . e[1]*v . e[2] + 
             v . k[1]*(2*(-1 + accelterm)*accelterm*B1S3*v . e[1]*v . e[2] + 
               E1S4*e[1] . e[2]))) + 2*q . k[1]*(-2*(S . k[1])^3*v . e[1]*
            v . e[2]*((B1S3*(-1 - accelterm + accelterm^2 - E1S2) - 3*
                accelterm*E1S2 + E1S4 - 3*E1S2*R1S1K1)*S . e[2]*v . e[1] + 
             (3*accelterm*E1S2 + B1S3*(-3 + accelterm - accelterm^2 + 
                 3*E1S2) + E1S4 + 3*E1S2*R1S1K1)*S . e[1]*v . e[2])*
            v . k[1] + (S . k[1])^4*v . e[1]*v . e[2]*
            ((-4*B1S3 + 3*E1S2^2 + E1S4)*v . e[1]*v . e[2] + 
             4*B1S3*e[1] . e[2]) + (v . k[1])^4*
            ((S . e[1])^2*((-24*B2S4a - 4*B1S3*(-1 + E1S2) + 12*accelterm*
                  E1S2 - 9*E1S2^2 + E1S4 + 12*E1S2*R1S1K1)*(S . e[2])^2 + 12*
                E1S2*(accelterm + R1S1K1)*S . S*(v . e[2])^2) + 
             24*(S . S)^2*e[1] . e[2]*(-2*(B2S4b + B2S4c + E2S4c)*v . e[1]*
                v . e[2] + (B2S4b + B2S4c)*e[1] . e[2]) - 4*S . S*S . e[1]*
              S . e[2]*((B1S3*(-1 + E1S2) + 6*(B2S4a - B2S4b + E2S4b))*
                v . e[1]*v . e[2] + (B1S3 - 6*B2S4a + 6*B2S4b - B1S3*E1S2)*
                e[1] . e[2])) + (S . k[1])^2*(v . k[1])^2*
            ((6*accelterm*E1S2 - 3*E1S2^2 + 2*B1S3*(-1 - accelterm + 
                 accelterm^2 + E1S2) + E1S4 + 6*E1S2*R1S1K1)*(S . e[2])^2*
              (v . e[1])^2 + (-2*B1S3*(1 - accelterm + accelterm^2 - 
                 3*E1S2) + 6*accelterm*E1S2 - 3*E1S2^2 + E1S4 + 6*E1S2*
                R1S1K1)*(S . e[1])^2*(v . e[2])^2 - 4*S . e[1]*S . e[2]*
              ((6*B2S4a + B1S3*(-1 + E1S2) + 3*E1S2^2 - E1S4)*v . e[1]*
                v . e[2] - B1S3*e[1] . e[2]) + 4*S . S*((B1S3 - 6*B2S4a + 
                 6*B2S4b + 3*accelterm*E1S2 - B1S3*E1S2 - 6*E2S4b + 
                 3*E1S2*R1S1K1)*(v . e[1])^2*(v . e[2])^2 + 2*(3*B2S4a - 
                 3*B2S4b + B1S3*E1S2)*v . e[1]*v . e[2]*e[1] . e[2] - B1S3*
                (e[1] . e[2])^2)) - 4*q . e[2]*(3*E1S2*(accelterm + R1S1K1)*
              S . S*(S . e[1])^2*v . e[2]*(v . k[1])^3 + S . e[1]*v . e[1]*
              (B1S3*(S . k[1])^3*v . e[2] + B1S3*S . e[2]*(S . k[1])^2*
                v . k[1] - (B1S3*(-1 + 2*E1S2) + 6*(B2S4b + E1S2*(accelterm + 
                     R1S1K1)))*S . S*S . k[1]*v . e[2]*(v . k[1])^2 + 
               (-6*B2S4b + B1S3*E1S2)*S . S*S . e[2]*(v . k[1])^3) + 
             S . S*v . e[1]*v . k[1]*(B1S3*(-accelterm + accelterm^2 - E1S2)*
                S . e[2]*S . k[1]*v . e[1]*v . k[1] + (S . k[1])^2*
                ((B1S3*(1 + accelterm - accelterm^2 + 2*E1S2) + 3*E1S2*
                    (accelterm + R1S1K1))*v . e[1]*v . e[2] - 
                 B1S3*e[1] . e[2]) - 6*S . S*(v . k[1])^2*
                (2*(B2S4b + B2S4c + E2S4c)*v . e[1]*v . e[2] - 
                 (B2S4b + B2S4c)*e[1] . e[2]))) + 2*S . k[1]*(v . k[1])^3*
            ((12*B2S4a + B1S3*(-3 + E1S2) - 3*accelterm*E1S2 + 6*E1S2^2 - 
               E1S4 - 3*E1S2*R1S1K1)*(S . e[1])^2*S . e[2]*v . e[2] + 
             S . S*S . e[2]*v . e[1]*((B1S3*(-2 - accelterm + accelterm^2 + 
                   2*E1S2) + 12*(B2S4a - B2S4b + E2S4b))*v . e[1]*v . e[2] + 
               2*(B1S3 - 6*B2S4a - B1S3*E1S2)*e[1] . e[2]) + 
             S . e[1]*((12*B2S4a + B1S3*(-1 + E1S2) - 9*accelterm*E1S2 + 
                 6*E1S2^2 - E1S4 - 9*E1S2*R1S1K1)*(S . e[2])^2*v . e[1] - 
               S . S*v . e[2]*((B1S3*(2 - accelterm + accelterm^2 - 2*E1S2) + 
                   12*(-B2S4a + B2S4b + accelterm*E1S2 - E2S4b + E1S2*
                      R1S1K1))*v . e[1]*v . e[2] + 4*(3*B2S4a + 
                   B1S3*(-1 + E1S2))*e[1] . e[2])))) - 
         4*v . k[1]*(2*(q . e[2])^2*v . e[1]*(S . S*v . e[1]*v . k[1]*
              (B1S3*(S . k[1])^2 - 6*(B2S4b + B2S4c + E2S4c)*S . S*
                (v . k[1])^2) + S . e[1]*(B1S3*(S . k[1])^3 - 6*B2S4b*S . S*
                S . k[1]*(v . k[1])^2)) + q . e[2]*((S . k[1])^4*v . e[1]*
              ((B1S3*(1 + accelterm - accelterm^2 + 3*E1S2) + 3*E1S2*
                  (accelterm - E1S2 + R1S1K1))*v . e[1]*v . e[2] - 2*B1S3*
                e[1] . e[2]) + 2*S . S*v . e[1]*(v . k[1])^4*
              ((B1S3*(-1 + E1S2) + 6*(B2S4a - B2S4b + E2S4b))*S . e[1]*
                S . e[2] + 12*(B2S4b + B2S4c + E2S4c)*S . S*e[1] . e[2]) + 
             (S . k[1])^3*v . k[1]*((B1S3*(-1 - accelterm + accelterm^2 - 
                   3*E1S2) + 3*E1S2*(-accelterm + E1S2 - R1S1K1))*S . e[2]*
                (v . e[1])^2 - 2*S . e[1]*((2*B1S3 - 6*B2S4a + 3*E1S2*
                    (accelterm - E1S2 + R1S1K1))*v . e[1]*v . e[2] + 
                 B1S3*e[1] . e[2])) + (S . k[1])^2*(v . k[1])^2*
              (2*(2*B1S3 - 6*B2S4a + 3*E1S2*(accelterm - E1S2 + R1S1K1))*
                S . e[1]*S . e[2]*v . e[1] - 3*(4*B2S4a + B1S3*(-1 + E1S2) + 
                 E1S2*(-accelterm + E1S2 - R1S1K1))*(S . e[1])^2*v . e[2] + 
               S . S*v . e[1]*((B1S3*(-2 + accelterm - accelterm^2 + 
                     2*E1S2) + 12*(B2S4a - B2S4b + E2S4b))*v . e[1]*
                  v . e[2] - 4*(B1S3 - 3*B2S4b)*e[1] . e[2])) + 
             S . k[1]*(v . k[1])^3*(3*(4*B2S4a + B1S3*(-1 + E1S2) + 
                 E1S2*(-accelterm + E1S2 - R1S1K1))*(S . e[1])^2*S . e[2] + 
               (B1S3*(2 - accelterm + accelterm^2 - 2*E1S2) - 
                 12*(B2S4a - B2S4b + E2S4b))*S . S*S . e[2]*(v . e[1])^2 - 2*
                S . S*S . e[1]*((B1S3*(-1 + E1S2) + 6*(B2S4a - B2S4b + 
                     E2S4b))*v . e[1]*v . e[2] - 6*B2S4b*e[1] . e[2]))) - 
           2*v . k[1]*((S . k[1])^3*(S . e[2]*v . e[1] + S . e[1]*v . e[2])*
              v . k[1]*(2*(B1S3*(-1 + E1S2) - 3*(-2*B2S4a + accelterm*E1S2 + 
                   E1S2^2 + 2*E2S4a + E1S2*R1S1K1))*v . e[1]*v . e[2] + 
               (B1S3 - 6*B2S4a - 3*B1S3*E1S2)*e[1] . e[2]) + 
             S . k[1]*(S . e[2]*v . e[1] + S . e[1]*v . e[2])*(v . k[1])^3*
              (2*(B1S3*(-1 + E1S2) - 3*(-2*B2S4a + accelterm*E1S2 + E1S2^2 + 
                   2*E2S4a + E1S2*R1S1K1))*S . e[1]*S . e[2] + (B1S3 - 
                 B1S3*E1S2 - 6*(B2S4a - B2S4b + E2S4b))*S . S*e[1] . e[2]) + 
             (S . k[1])^4*((B1S3 - B1S3*E1S2 + 3*(-2*B2S4a + accelterm*E1S2 + 
                   E1S2^2 + 2*E2S4a + E1S2*R1S1K1))*(v . e[1])^2*
                (v . e[2])^2 + (6*B2S4a + B1S3*(-1 + 3*E1S2))*v . e[1]*
                v . e[2]*e[1] . e[2] - B1S3*(e[1] . e[2])^2) + 
             (v . k[1])^4*((B1S3 - B1S3*E1S2 + 3*(-2*B2S4a + accelterm*E1S2 + 
                   E1S2^2 + 2*E2S4a + E1S2*R1S1K1))*(S . e[1])^2*
                (S . e[2])^2 + (B1S3*(-1 + E1S2) + 6*(B2S4a - B2S4b + E2S4b))*
                S . S*S . e[1]*S . e[2]*e[1] . e[2] + 6*(B2S4b + B2S4c + 
                 E2S4c)*(S . S)^2*(e[1] . e[2])^2) + (S . k[1])^2*
              (v . k[1])^2*((B1S3 - B1S3*E1S2 + 3*(-2*B2S4a + accelterm*
                    E1S2 + E1S2^2 + 2*E2S4a + E1S2*R1S1K1))*(S . e[2])^2*
                (v . e[1])^2 + (B1S3 - B1S3*E1S2 + 3*(-2*B2S4a + accelterm*
                    E1S2 + E1S2^2 + 2*E2S4a + E1S2*R1S1K1))*(S . e[1])^2*
                (v . e[2])^2 + S . S*e[1] . e[2]*((B1S3*(-1 + E1S2) + 
                   6*(B2S4a - B2S4b + E2S4b))*v . e[1]*v . e[2] - 
                 (B1S3 - 6*B2S4b)*e[1] . e[2]) + S . e[1]*S . e[2]*
                (-4*(B1S3*(-1 + E1S2) - 3*(-2*B2S4a + accelterm*E1S2 + 
                     E1S2^2 + 2*E2S4a + E1S2*R1S1K1))*v . e[1]*v . e[2] + 
                 (6*B2S4a + B1S3*(-1 + 3*E1S2))*e[1] . e[2])))) + 
         4*(q . S)^3*(B1S3*(q . e[2])^2*S . e[1]*v . e[1]*v . k[1] + 
           q . k[1]*v . e[1]*v . e[2]*((-((-1 + accelterm)*accelterm*B1S3*
                 S . e[2]*v . e[1]) + (-B1S3 + E1S4)*S . e[1]*v . e[2])*
              v . k[1] + S . k[1]*((B1S3 - E1S4)*v . e[1]*v . e[2] - B1S3*
                e[1] . e[2])) + v . k[1]*(q . e[1]*v . e[2]*((B1S3 - E1S4)*
                S . e[1]*v . e[2]*v . k[1] + S . k[1]*((-B1S3 + E1S4)*
                  v . e[1]*v . e[2] + B1S3*e[1] . e[2])) + 
             v . k[1]*(v . e[2]*v . k[1]*(-2*(-1 + accelterm)*accelterm*B1S3*
                  S . e[2]*(v . e[1])^2 + (B1S3 + 3*B1S3*E1S2 - 2*E1S4)*
                  S . e[1]*e[1] . e[2]) + S . k[1]*(3*(-1 + accelterm)*
                  accelterm*B1S3*(v . e[1])^2*(v . e[2])^2 - 
                 (B1S3 + 3*B1S3*E1S2 - 2*E1S4)*v . e[1]*v . e[2]*
                  e[1] . e[2] + B1S3*(e[1] . e[2])^2))) + 
           q . e[2]*(B1S3*q . k[1]*S . e[1]*v . e[1]*v . e[2] - 
             v . k[1]*(B1S3*q . e[1]*S . e[1]*v . e[2] + S . k[1]*v . e[1]*
                ((B1S3*(-1 - 4*accelterm + 4*accelterm^2 - 3*E1S2) + 2*E1S4)*
                  v . e[1]*v . e[2] + B1S3*e[1] . e[2]) + v . k[1]*
                (-((-1 + accelterm)*accelterm*B1S3*S . e[2]*(v . e[1])^2) + 
                 S . e[1]*((B1S3 + 3*B1S3*E1S2 - 2*E1S4)*v . e[1]*v . e[2] + 
                   B1S3*e[1] . e[2]))))) - 4*q . e[1]*
          (2*(q . e[2])^2*S . S*v . e[1]*v . k[1]*(B1S3*(S . k[1])^2 - 
             6*(B2S4b + B2S4c)*S . S*(v . k[1])^2) - 
           v . k[1]*((S . k[1])^4*v . e[2]*((B1S3*(1 + accelterm - 
                   accelterm^2 + 3*E1S2) + 3*E1S2*(accelterm - E1S2 + 
                   R1S1K1))*v . e[1]*v . e[2] - 2*B1S3*e[1] . e[2]) + 
             2*S . S*v . e[2]*(v . k[1])^4*((B1S3*(-1 + E1S2) + 
                 6*(B2S4a - B2S4b + E2S4b))*S . e[1]*S . e[2] + 12*
                (B2S4b + B2S4c + E2S4c)*S . S*e[1] . e[2]) - 
             (S . k[1])^3*v . k[1]*((B1S3*(1 + accelterm - accelterm^2 + 
                   3*E1S2) + 3*E1S2*(accelterm - E1S2 + R1S1K1))*S . e[1]*
                (v . e[2])^2 + 2*S . e[2]*((2*B1S3 - 6*B2S4a + 3*E1S2*
                    (accelterm - E1S2 + R1S1K1))*v . e[1]*v . e[2] + 
                 B1S3*e[1] . e[2])) + (S . k[1])^2*(v . k[1])^2*
              (-3*(4*B2S4a + B1S3*(-1 + E1S2) + E1S2*(-accelterm + E1S2 - 
                   R1S1K1))*(S . e[2])^2*v . e[1] + 2*(2*B1S3 - 6*B2S4a + 
                 3*E1S2*(accelterm - E1S2 + R1S1K1))*S . e[1]*S . e[2]*
                v . e[2] + S . S*v . e[2]*((B1S3*(-2 + accelterm - accelterm^
                      2 + 2*E1S2) + 12*(B2S4a - B2S4b + E2S4b))*v . e[1]*
                  v . e[2] - 4*(B1S3 - 3*B2S4b)*e[1] . e[2])) + 
             S . k[1]*(v . k[1])^3*(S . e[1]*(3*(4*B2S4a + B1S3*(-1 + E1S2) + 
                   E1S2*(-accelterm + E1S2 - R1S1K1))*(S . e[2])^2 + 
                 (B1S3*(2 - accelterm + accelterm^2 - 2*E1S2) - 
                   12*(B2S4a - B2S4b + E2S4b))*S . S*(v . e[2])^2) - 2*S . S*
                S . e[2]*((B1S3*(-1 + E1S2) + 6*(B2S4a - B2S4b + E2S4b))*
                  v . e[1]*v . e[2] - 6*B2S4b*e[1] . e[2]))) - 
           2*q . k[1]*v . e[2]*(S . e[2]*(S . k[1]*v . e[1] + S . e[1]*
                v . k[1])*(B1S3*(S . k[1])^2 - 6*B2S4b*S . S*(v . k[1])^2) - 
             S . S*v . k[1]*(B1S3*(S . k[1])^2*(-2*v . e[1]*v . e[2] + 
                 e[1] . e[2]) + 6*S . S*(v . k[1])^2*(2*(B2S4b + B2S4c + 
                   E2S4c)*v . e[1]*v . e[2] - (B2S4b + B2S4c)*e[1] . 
                   e[2]))) + 2*q . e[2]*(q . k[1]*S . S*v . e[1]*v . e[2]*
              (B1S3*(S . k[1])^2 - 6*(B2S4b + B2S4c)*S . S*(v . k[1])^2) + 
             v . k[1]*(S . e[1]*S . k[1]*v . e[2]*(-(B1S3*(S . k[1])^2) + 
                 (B1S3 - 6*B2S4a + 6*B2S4b)*S . S*(v . k[1])^2) + S . e[2]*
                (-(B1S3*(S . k[1])^3*v . e[1]) + (B1S3 - 6*B2S4a + 6*B2S4b)*
                  S . S*S . k[1]*v . e[1]*(v . k[1])^2 - (B1S3 - 6*B2S4a)*
                  S . S*S . e[1]*(v . k[1])^3) + S . S*v . k[1]*
                (-((S . k[1])^2*(3*(B1S3 - 2*B2S4a)*v . e[1]*v . e[2] + 
                    B1S3*e[1] . e[2])) + 6*S . S*(v . k[1])^2*
                  (2*(B2S4b + B2S4c + E2S4c)*v . e[1]*v . e[2] + 
                   (B2S4b + B2S4c)*e[1] . e[2]))))) - 
         4*q . S*(-2*B1S3*(q . e[1])^2*S . k[1]*v . e[2]*v . k[1]*
            (-(q . e[2]*S . S) + S . e[2]*S . k[1] + S . S*v . e[2]*
              v . k[1]) - 2*B1S3*(q . k[1])^2*S . k[1]*v . e[1]*v . e[2]*
            (S . e[1]*S . e[2] + S . S*(v . e[1]*v . e[2] - e[1] . e[2])) + 
           q . e[1]*(-2*B1S3*(q . e[2])^2*S . S*S . k[1]*v . e[1]*v . k[1] + 
             2*B1S3*q . k[1]*S . k[1]*v . e[2]*(S . e[2]*(S . k[1]*v . e[1] + 
                 S . e[1]*v . k[1]) + S . S*v . k[1]*(2*v . e[1]*v . e[2] - 
                 e[1] . e[2])) - 2*q . e[2]*(B1S3*q . k[1]*S . S*S . k[1]*
                v . e[1]*v . e[2] + v . k[1]*(-(B1S3*S . e[2]*(S . k[1])^2*
                   v . e[1]) + S . e[1]*v . e[2]*(-2*B1S3*(S . k[1])^2 + 
                   (B1S3 - 6*B2S4a + 6*B2S4b)*S . S*(v . k[1])^2) - 
                 S . S*S . k[1]*v . k[1]*(3*(B1S3 - 2*B2S4a)*v . e[1]*
                    v . e[2] + B1S3*e[1] . e[2]))) - v . k[1]*
              (S . e[1]*((-3*B1S3*E1S2 + E1S4)*(S . e[2])^2 + 
                 2*(B1S3*(-1 + E1S2) + 6*(B2S4a - B2S4b + E2S4b))*S . S*
                  (v . e[2])^2)*(v . k[1])^3 - (S . k[1])^3*v . e[2]*
                ((6*accelterm*E1S2 - 6*E1S2^2 + B1S3*(2 + 3*E1S2) + E1S4 + 
                   6*E1S2*R1S1K1)*v . e[1]*v . e[2] - 4*B1S3*e[1] . e[2]) + 
               (S . k[1])^2*v . k[1]*((6*accelterm*E1S2 - 6*E1S2^2 + 
                   B1S3*(2 + 3*E1S2) + E1S4 + 6*E1S2*R1S1K1)*S . e[1]*
                  (v . e[2])^2 + 2*S . e[2]*((-6*B2S4a + B1S3*(2 - 3*E1S2) + 
                     3*accelterm*E1S2 - 3*E1S2^2 + E1S4 + 3*E1S2*R1S1K1)*
                    v . e[1]*v . e[2] + B1S3*e[1] . e[2])) + S . k[1]*
                (v . k[1])^2*((3*B1S3*E1S2 - E1S4)*(S . e[2])^2*v . e[1] + 
                 2*(6*B2S4a - 3*accelterm*E1S2 + 3*E1S2^2 + B1S3*(-2 + 
                     3*E1S2) - E1S4 - 3*E1S2*R1S1K1)*S . e[1]*S . e[2]*
                  v . e[2] - 2*S . S*v . e[2]*((B1S3*(-1 + E1S2) + 
                     6*(B2S4a - B2S4b + E2S4b))*v . e[1]*v . e[2] - 
                   2*(B1S3 - 3*B2S4b)*e[1] . e[2])))) - 
           q . k[1]*((S . k[1])^2*v . e[1]*v . e[2]*
              ((B1S3*(-3 - accelterm + accelterm^2 + 2*E1S2) + 3*E1S2*
                  (accelterm + R1S1K1))*S . e[2]*v . e[1] + 3*
                (B1S3*(-2 + E1S2) + 2*accelterm*E1S2 + E1S4 + 2*E1S2*R1S1K1)*
                S . e[1]*v . e[2])*v . k[1] + 2*q . e[2]*v . e[1]*
              (S . e[1]*(2*B1S3*(S . k[1])^2*v . e[2] + B1S3*S . e[2]*
                  S . k[1]*v . k[1] - 2*(3*B2S4b + B1S3*E1S2)*S . S*v . e[2]*
                  (v . k[1])^2) + B1S3*S . S*v . k[1]*((-1 + accelterm)*
                  accelterm*S . e[2]*v . e[1]*v . k[1] + S . k[1]*
                  (2*(1 + accelterm - accelterm^2 + E1S2)*v . e[1]*v . e[2] - 
                   e[1] . e[2]))) + (S . k[1])^3*v . e[1]*v . e[2]*
              ((4*B1S3 - 3*E1S2^2 - E1S4)*v . e[1]*v . e[2] - 4*B1S3*
                e[1] . e[2]) + S . k[1]*(v . k[1])^2*((-3*B1S3*E1S2 + E1S4)*
                (S . e[2])^2*(v . e[1])^2 - (6*accelterm*E1S2 - 3*E1S2^2 + 
                 B1S3*(-2 + 3*E1S2) + 2*E1S4 + 6*E1S2*R1S1K1)*(S . e[1])^2*
                (v . e[2])^2 + 2*S . e[1]*S . e[2]*((B1S3 + 6*B2S4a - 
                   6*accelterm*E1S2 + B1S3*E1S2 + 3*E1S2^2 - E1S4 - 
                   6*E1S2*R1S1K1)*v . e[1]*v . e[2] - B1S3*e[1] . e[2]) + 2*
                S . S*((B1S3*(-1 - accelterm + accelterm^2 + E1S2) + 
                   6*(B2S4a - B2S4b + E2S4b))*(v . e[1])^2*(v . e[2])^2 - 
                 (B1S3 + 6*B2S4a - 6*B2S4b + 2*B1S3*E1S2)*v . e[1]*v . e[2]*
                  e[1] . e[2] + B1S3*(e[1] . e[2])^2)) + (v . k[1])^3*
              ((B1S3 - 12*B2S4a + 9*accelterm*E1S2 - 4*B1S3*E1S2 - 6*E1S2^2 + 
                 2*E1S4 + 9*E1S2*R1S1K1)*(S . e[1])^2*S . e[2]*v . e[2] - 
               (-1 + accelterm)*accelterm*B1S3*S . S*S . e[2]*(v . e[1])^2*
                v . e[2] + S . e[1]*((3*B1S3*E1S2 - E1S4)*(S . e[2])^2*
                  v . e[1] - 2*S . S*v . e[2]*((B1S3*(-1 + E1S2) + 
                     6*(B2S4a - B2S4b + E2S4b))*v . e[1]*v . e[2] + 
                   (B1S3 - 6*B2S4a - 2*B1S3*E1S2)*e[1] . e[2])))) + 
           v . k[1]*(-2*(q . e[2])^2*v . e[1]*(B1S3*S . S*S . k[1]*v . e[1]*
                v . k[1] + 2*S . e[1]*(B1S3*(S . k[1])^2 - 3*B2S4b*S . S*
                  (v . k[1])^2)) + q . e[2]*((S . k[1])^3*v . e[1]*
                ((B1S3*(-2 - 4*accelterm + 4*accelterm^2 - 9*E1S2) - 
                   6*accelterm*E1S2 + 6*E1S2^2 + E1S4 - 6*E1S2*R1S1K1)*
                  v . e[1]*v . e[2] + 4*B1S3*e[1] . e[2]) + (S . k[1])^2*
                v . k[1]*((3*accelterm*E1S2 - 3*E1S2^2 + B1S3*(1 + 
                     3*accelterm - 3*accelterm^2 + 6*E1S2) - E1S4 + 
                   3*E1S2*R1S1K1)*S . e[2]*(v . e[1])^2 + 2*S . e[1]*
                  ((-12*B2S4a + 6*accelterm*E1S2 - 6*E1S2^2 + B1S3*
                      (4 + 3*E1S2) - E1S4 + 6*E1S2*R1S1K1)*v . e[1]*
                    v . e[2] + 2*B1S3*e[1] . e[2])) + S . k[1]*(v . k[1])^2*
                (2*(6*B2S4a - 3*accelterm*E1S2 + 3*E1S2^2 - B1S3*
                    (2 + 3*E1S2) + E1S4 - 3*E1S2*R1S1K1)*S . e[1]*S . e[2]*
                  v . e[1] + (24*B2S4a + 3*B1S3*(-2 + E1S2) - 6*accelterm*
                    E1S2 + 6*E1S2^2 + E1S4 - 6*E1S2*R1S1K1)*(S . e[1])^2*
                  v . e[2] + 2*S . S*v . e[1]*((B1S3*(1 - accelterm + 
                       accelterm^2 - E1S2) - 6*(B2S4a - B2S4b + E2S4b))*
                    v . e[1]*v . e[2] + 2*(B1S3 - 3*B2S4b)*e[1] . e[2])) + 
               (v . k[1])^3*((3*B1S3 - 12*B2S4a + 3*accelterm*E1S2 - 
                   3*E1S2^2 - E1S4 + 3*E1S2*R1S1K1)*(S . e[1])^2*S . e[2] - 
                 (-1 + accelterm)*accelterm*B1S3*S . S*S . e[2]*(v . e[1])^
                   2 + 2*S . S*S . e[1]*((B1S3*(-1 + E1S2) + 6*(B2S4a - 
                       B2S4b + E2S4b))*v . e[1]*v . e[2] - 6*B2S4b*
                    e[1] . e[2]))) + v . k[1]*(-2*S . e[1]*v . e[2]*
                (v . k[1])^3*(2*(B1S3 - B1S3*E1S2 + 3*(-2*B2S4a + accelterm*
                      E1S2 + E1S2^2 + 2*E2S4a + E1S2*R1S1K1))*S . e[1]*
                  S . e[2] + (B1S3*(-1 + E1S2) + 6*(B2S4a - B2S4b + E2S4b))*
                  S . S*e[1] . e[2]) - 4*(S . k[1])^3*((B1S3*(-1 + E1S2) - 
                   3*(-2*B2S4a + accelterm*E1S2 + E1S2^2 + 2*E2S4a + 
                     E1S2*R1S1K1))*(v . e[1])^2*(v . e[2])^2 + 
                 (B1S3 - 6*B2S4a - 3*B1S3*E1S2)*v . e[1]*v . e[2]*
                  e[1] . e[2] + B1S3*(e[1] . e[2])^2) + S . k[1]*(v . k[1])^2*
                (-((-1 + accelterm)*accelterm*B1S3*(S . e[2])^2*(v . e[1])^
                    2) + (B1S3*(4 - accelterm + accelterm^2 - 4*E1S2) + 
                   12*(-2*B2S4a + accelterm*E1S2 + E1S2^2 + 2*E2S4a + 
                     E1S2*R1S1K1))*(S . e[1])^2*(v . e[2])^2 + 2*S . S*
                  e[1] . e[2]*((B1S3*(-1 + E1S2) + 6*(B2S4a - B2S4b + E2S4b))*
                    v . e[1]*v . e[2] - (B1S3 - 6*B2S4b)*e[1] . e[2]) + 
                 2*S . e[1]*S . e[2]*(-4*(B1S3*(-1 + E1S2) - 3*(-2*B2S4a + 
                       accelterm*E1S2 + E1S2^2 + 2*E2S4a + E1S2*R1S1K1))*
                    v . e[1]*v . e[2] + (6*B2S4a + B1S3*(-1 + 3*E1S2))*
                    e[1] . e[2])) + 2*(S . k[1])^2*v . k[1]*
                (S . e[2]*v . e[1]*((B1S3*(-2 - accelterm + accelterm^2 + 
                       2*E1S2) - 6*(-2*B2S4a + accelterm*E1S2 + E1S2^2 + 
                       2*E2S4a + E1S2*R1S1K1))*v . e[1]*v . e[2] + 
                   (B1S3 - 6*B2S4a - 3*B1S3*E1S2)*e[1] . e[2]) - 
                 S . e[1]*v . e[2]*((B1S3*(4 - accelterm + accelterm^2 - 
                       4*E1S2) + 12*(-2*B2S4a + accelterm*E1S2 + E1S2^2 + 
                       2*E2S4a + E1S2*R1S1K1))*v . e[1]*v . e[2] + 
                   2*(6*B2S4a + B1S3*(-1 + 3*E1S2))*e[1] . e[2]))))) + 
         2*(q . S)^2*(-2*B1S3*(q . e[1])^2*v . e[2]*v . k[1]*
            (-(q . e[2]*S . S) + S . e[2]*S . k[1] + S . S*v . e[2]*
              v . k[1]) - 2*B1S3*(q . k[1])^2*v . e[1]*v . e[2]*
            (S . e[1]*S . e[2] + S . S*(v . e[1]*v . e[2] - e[1] . e[2])) + 
           q . k[1]*(2*S . k[1]*v . e[1]*v . e[2]*(B1S3*(1 - accelterm + 
                 accelterm^2 - 3*E1S2)*S . e[2]*v . e[1] + (4*B1S3 - 
                 3*(accelterm*E1S2 + E1S4 + E1S2*R1S1K1))*S . e[1]*v . e[2])*
              v . k[1] + 3*(S . k[1])^2*v . e[1]*v . e[2]*
              ((-2*B1S3 + E1S2^2 + E1S4)*v . e[1]*v . e[2] + 2*B1S3*
                e[1] . e[2]) - 2*B1S3*q . e[2]*v . e[1]*(S . e[1]*
                (3*S . k[1]*v . e[2] + S . e[2]*v . k[1]) - S . S*v . k[1]*
                (2*(-1 - accelterm + accelterm^2)*v . e[1]*v . e[2] + 
                 e[1] . e[2])) + (v . k[1])^2*(-2*(-1 + accelterm)*accelterm*
                B1S3*(S . e[2])^2*(v . e[1])^2 + (-2*B1S3 + 6*accelterm*
                  E1S2 - 3*E1S2^2 + 3*E1S4 + 6*E1S2*R1S1K1)*(S . e[1])^2*
                (v . e[2])^2 + 2*B1S3*S . e[1]*S . e[2]*((-1 + 3*E1S2)*
                  v . e[1]*v . e[2] + e[1] . e[2]) - 2*B1S3*S . S*
                ((-1 + accelterm)*accelterm*(v . e[1])^2*(v . e[2])^2 - 
                 2*v . e[1]*v . e[2]*e[1] . e[2] + (e[1] . e[2])^2))) - 
           2*q . e[1]*(B1S3*(q . e[2])^2*S . S*v . e[1]*v . k[1] - 
             B1S3*q . k[1]*v . e[2]*(S . e[2]*(S . k[1]*v . e[1] + 
                 S . e[1]*v . k[1]) + S . S*v . k[1]*(2*v . e[1]*v . e[2] - 
                 e[1] . e[2])) + B1S3*q . e[2]*(q . k[1]*S . S*v . e[1]*
                v . e[2] - v . k[1]*(S . e[2]*S . k[1]*v . e[1] + 
                 3*S . e[1]*S . k[1]*v . e[2] + S . S*v . k[1]*
                  (2*v . e[1]*v . e[2] + e[1] . e[2]))) + 
             v . k[1]*((S . k[1])^2*v . e[2]*(-((2*B1S3 + 3*E1S2*(accelterm - 
                      E1S2 + R1S1K1))*v . e[1]*v . e[2]) + 3*B1S3*
                  e[1] . e[2]) + B1S3*v . e[2]*(v . k[1])^2*
                ((-1 + 3*E1S2)*S . e[1]*S . e[2] + 2*S . S*e[1] . e[2]) + 
               S . k[1]*v . k[1]*((2*B1S3 + 3*E1S2*(accelterm - E1S2 + 
                     R1S1K1))*S . e[1]*(v . e[2])^2 + B1S3*S . e[2]*
                  ((1 - 3*E1S2)*v . e[1]*v . e[2] + e[1] . e[2])))) + 
           2*v . k[1]*(-(B1S3*(q . e[2])^2*v . e[1]*(3*S . e[1]*S . k[1] + 
                S . S*v . e[1]*v . k[1])) + q . e[2]*((S . k[1])^2*v . e[1]*
                ((B1S3*(-2 - 6*accelterm + 6*accelterm^2 - 9*E1S2) + 
                   3*(-(accelterm*E1S2) + E1S2^2 + E1S4 - E1S2*R1S1K1))*
                  v . e[1]*v . e[2] + 3*B1S3*e[1] . e[2]) + (v . k[1])^2*
                (-((B1S3 + 3*B1S3*E1S2 - 2*E1S4)*S . e[1]*S . e[2]*
                   v . e[1]) + (-3*B1S3 + 12*B2S4a - 3*accelterm*E1S2 + 
                   3*E1S2^2 + E1S4 - 3*E1S2*R1S1K1)*(S . e[1])^2*v . e[2] + 
                 B1S3*S . S*v . e[1]*((-1 + accelterm)*accelterm*v . e[1]*
                    v . e[2] + 2*e[1] . e[2])) + S . k[1]*v . k[1]*
                ((B1S3*(1 + 3*accelterm - 3*accelterm^2 + 3*E1S2) - 2*E1S4)*
                  S . e[2]*(v . e[1])^2 + S . e[1]*((-12*B2S4a + 6*accelterm*
                      E1S2 - 6*E1S2^2 + B1S3*(5 + 9*E1S2) - 4*E1S4 + 
                     6*E1S2*R1S1K1)*v . e[1]*v . e[2] + 3*B1S3*e[1] . 
                     e[2]))) + v . k[1]*((S . k[1])^2*
                ((B1S3*(2 + 3*accelterm - 3*accelterm^2 - 2*E1S2) + 
                   6*(-2*B2S4a + accelterm*E1S2 + E1S2^2 + 2*E2S4a + 
                     E1S2*R1S1K1))*(v . e[1])^2*(v . e[2])^2 + 
                 (12*B2S4a + B1S3*(-1 + 9*E1S2) - 2*E1S4)*v . e[1]*v . e[2]*
                  e[1] . e[2] - 3*B1S3*(e[1] . e[2])^2) + (v . k[1])^2*
                (-((-1 + accelterm)*accelterm*B1S3*(S . e[2])^2*(v . e[1])^
                    2) + 2*(B1S3 - B1S3*E1S2 + 3*(-2*B2S4a + accelterm*E1S2 + 
                     E1S2^2 + 2*E2S4a + E1S2*R1S1K1))*(S . e[1])^2*
                  (v . e[2])^2 + (B1S3 + 3*B1S3*E1S2 - 2*E1S4)*S . e[1]*
                  S . e[2]*e[1] . e[2] - B1S3*S . S*(e[1] . e[2])^2) + 
               S . k[1]*v . k[1]*(S . e[2]*v . e[1]*(4*(-1 + accelterm)*
                    accelterm*B1S3*v . e[1]*v . e[2] - (B1S3 + 3*B1S3*E1S2 - 
                     2*E1S4)*e[1] . e[2]) + S . e[1]*v . e[2]*
                  (4*(B1S3*(-1 + E1S2) - 3*(-2*B2S4a + accelterm*E1S2 + 
                       E1S2^2 + 2*E2S4a + E1S2*R1S1K1))*v . e[1]*v . e[2] + 
                   (B1S3 - 9*B1S3*E1S2 + 2*(-6*B2S4a + E1S4))*e[1] . 
                     e[2]))))))))/(m^3*q . q*(v . k[1])^2)


(* ::Section::Closed:: *)
(*One loop amplitde*)


amp[0, 0] = (((-3*I)/2048)*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/
     Sqrt[qq]
 
amp[0, 1] = (\[Gamma]*eps[q, S[2], v[1], v[2]]*m[1]*
      ((9 - 15*\[Gamma]^2 + 2*accelterm*(1 - 2*\[Gamma]^2)^2 - 
         2*accelterm^2*(1 - 2*\[Gamma]^2)^2)*m[1] + 4*(3 - 5*\[Gamma]^2)*
        m[2]))/(2048*Sqrt[qq]*(-1 + \[Gamma]^2))
 
amp[0, 2] = ((-1/32768*I)*m[1]*((-1 + \[Gamma]^2)*(q . S[2])^2*
        (4*(1 - 2*accelterm*(1 + 3*\[Gamma]^2 - 16*\[Gamma]^4 + 
             12*\[Gamma]^6) + accelterm^2*(2 + 6*\[Gamma]^2 - 32*\[Gamma]^4 + 
             24*\[Gamma]^6) + 3*E1S2[2] + 30*\[Gamma]^4*E1S2[2] - 
           \[Gamma]^2*(1 + 29*E1S2[2]))*m[1] + 
         (-5 + 35*E1S2[2] - 6*\[Gamma]^2*(5 + 29*E1S2[2]) + 
           5*\[Gamma]^4*(7 + 31*E1S2[2]))*m[2]) + 
       qq*(2*(S[2] . v[1])^2*((-2 - 4*accelterm*(5 - 12*\[Gamma]^2 + \[Gamma]^
                4 + 6*\[Gamma]^6) + 4*accelterm^2*(5 - 12*\[Gamma]^2 + 
               \[Gamma]^4 + 6*\[Gamma]^6) + 6*E1S2[2] + 30*\[Gamma]^4*
              (1 + E1S2[2]) - 4*\[Gamma]^2*(7 + 5*E1S2[2]))*m[1] + 
           (1 + 17*E1S2[2] - 66*\[Gamma]^2*(1 + E1S2[2]) + 65*\[Gamma]^4*
              (1 + E1S2[2]))*m[2]) + (-1 + \[Gamma]^2)*S[2] . S[2]*
          (4*(-2*accelterm*(2 - 3*\[Gamma]^2 - 5*\[Gamma]^4 + 6*\[Gamma]^6) + 
             2*accelterm^2*(2 - 3*\[Gamma]^2 - 5*\[Gamma]^4 + 6*\[Gamma]^6) + 
             2*(1 + E1S2[2]) + 15*\[Gamma]^4*(1 + E1S2[2]) - 
             \[Gamma]^2*(17 + 13*E1S2[2]))*m[1] + 
           (7 + 23*E1S2[2] - 102*\[Gamma]^2*(1 + E1S2[2]) + 
             95*\[Gamma]^4*(1 + E1S2[2]))*m[2]))))/
     (Sqrt[qq]*(-1 + \[Gamma]^2)^2*m[2])
 
amp[0, 3] = -1/16384*(\[Gamma]*eps[q, S[2], v[1], v[2]]*m[1]*
       ((-1 + \[Gamma]^2)*(q . S[2])^2*(6*accelterm^2*(1 - 2*\[Gamma]^2)^2*
           E1S2[2]*m[1]*m[2]^4 - 2*accelterm*(-2 + \[Gamma]^2*
             (2 - 12*E1S2[2]) + 3*E1S2[2] + 12*\[Gamma]^4*E1S2[2])*m[1]*
           m[2]^4 + ((-17 + 29*\[Gamma]^2)*B1S3[2] + (-3 + 7*\[Gamma]^2)*
             E1S2[2])*m[2]^5 + 2*m[1]*(((-2 + 8*\[Gamma]^2)*B1S3[2] + 
              E1S2[2]*(-3 - E1S2[2] + 2*\[Gamma]^2*(1 + E1S2[2])))*m[2]^4 - 
            4*(-1 + \[Gamma]^2)*m[2]^2*R1S1K1[2] + 2*(-1 + \[Gamma]^2)*
             R1S1K1[2]^2)) + qq*((-1 + \[Gamma]^2)*S[2] . S[2]*
           (2*accelterm^2*(2 - 7*\[Gamma]^2 + 6*\[Gamma]^4)*E1S2[2]*m[1]*
             m[2]^4 - 2*accelterm*(-3 + \[Gamma]^2*(3 - 7*E1S2[2]) + 
              2*E1S2[2] + 6*\[Gamma]^4*E1S2[2])*m[1]*m[2]^4 + 
            2*((-8 + E1S2[2])*E1S2[2] + \[Gamma]^2*(2*B1S3[2] + 
                (13 - 2*E1S2[2])*E1S2[2]))*m[1]*m[2]^4 + (-5 + 9*\[Gamma]^2)*
             (B1S3[2] + 3*E1S2[2])*m[2]^5 - 12*(-1 + \[Gamma]^2)*m[1]*m[2]^2*
             R1S1K1[2] + 6*(-1 + \[Gamma]^2)*m[1]*R1S1K1[2]^2) + 
          2*(S[2] . v[1])^2*(accelterm^2*(1 - 5*\[Gamma]^2 + 6*\[Gamma]^4)*
             E1S2[2]*m[1]*m[2]^4 - accelterm*(-8 + \[Gamma]^2*(8 - 
                5*E1S2[2]) + E1S2[2] + 6*\[Gamma]^4*E1S2[2])*m[1]*m[2]^4 + 
            4*(-1 + 2*\[Gamma]^2)*(B1S3[2] + 3*E1S2[2])*m[2]^5 + 
            m[1]*((2*(1 + \[Gamma]^2)*B1S3[2] + E1S2[2]*(-13 + \[Gamma]^2*
                   (23 - 7*E1S2[2]) + 5*E1S2[2]))*m[2]^4 - 
              16*(-1 + \[Gamma]^2)*m[2]^2*R1S1K1[2] + 8*(-1 + \[Gamma]^2)*
               R1S1K1[2]^2)))))/(Sqrt[qq]*(-1 + \[Gamma]^2)^2*m[2]^6)
 
amp[0, 4] = ((-1/3145728*I)*m[1]*((-1 + \[Gamma]^2)^2*(q . S[2])^4*
        (((-52 - 424*\[Gamma]^2 + 476*\[Gamma]^4)*B1S3[2] - 
           3*(9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*E1S2[2]^2 + 
           (359 - 1618*\[Gamma]^2 + 1499*\[Gamma]^4)*E1S4[2])*m[2]^3 + 
         8*m[1]*((-15*accelterm*E1S2[2] + 27*E1S2[2]^2 + 2*(-1 + \[Gamma]^2)*
              B1S3[2]*(-5 - 3*E1S2[2] + \[Gamma]^4*(-6 - 80*accelterm + 
                 80*accelterm^2 + 6*E1S2[2]) + \[Gamma]^2*(14 + 
                 40*accelterm - 40*accelterm^2 + 18*E1S2[2])) - 10*E1S4[2] + 
             \[Gamma]^2*(72*B2S4a[2] + 27*accelterm*E1S2[2] - 93*E1S2[2]^2 - 
               40*E1S4[2] - 90*E2S4a[2]) + 36*\[Gamma]^6*(2*B2S4a[2] - 
               accelterm*E1S2[2] - E1S2[2]^2 - 2*E2S4a[2]) + 18*E2S4a[2] + 
             8*\[Gamma]^4*(-18*B2S4a[2] + 3*accelterm*E1S2[2] + 12*
                E1S2[2]^2 + 10*E1S4[2] + 18*E2S4a[2]))*m[2]^2 + 
           3*(-5 + 9*\[Gamma]^2 + 8*\[Gamma]^4 - 12*\[Gamma]^6)*E1S2[2]*
            R1S1K1[2])) + 2*qq*(-1 + \[Gamma]^2)*(q . S[2])^2*
        ((-1 + \[Gamma]^2)*S[2] . S[2]*
          ((4*(11 - 250*\[Gamma]^2 + 239*\[Gamma]^4)*B1S3[2] + 
             3*(13 - 46*\[Gamma]^2 + 49*\[Gamma]^4)*E1S2[2]^2 + 
             (197 - 862*\[Gamma]^2 + 809*\[Gamma]^4)*E1S4[2])*m[2]^3 + 
           8*m[1]*((-9*B2S4b[2] - 24*accelterm*E1S2[2] + 36*E1S2[2]^2 + 
               (-1 + \[Gamma]^2)*B1S3[2]*(-13 + \[Gamma]^2*(97 + 
                   48*accelterm - 48*accelterm^2 - 9*E1S2[2]) - 3*E1S2[2] + 
                 6*\[Gamma]^4*(-1 - 16*accelterm + 16*accelterm^2 + 
                   E1S2[2])) - 4*E1S4[2] + 18*\[Gamma]^6*(2*B2S4a[2] - 
                 accelterm*E1S2[2] - E1S2[2]^2 - 2*E2S4a[2]) + 24*E2S4a[2] + 
               \[Gamma]^2*(36*B2S4a[2] + 18*B2S4b[2] + 51*accelterm*E1S2[2] - 
                 111*E1S2[2]^2 - 22*E1S4[2] - 90*E2S4a[2] - 54*E2S4b[2]) + 15*
                E2S4b[2] + \[Gamma]^4*(-72*B2S4a[2] - 9*B2S4b[2] - 
                 9*accelterm*E1S2[2] + 99*E1S2[2]^2 + 44*E1S4[2] + 
                 102*E2S4a[2] + 39*E2S4b[2]))*m[2]^2 - 
             3*(8 - 17*\[Gamma]^2 + 3*\[Gamma]^4 + 6*\[Gamma]^6)*E1S2[2]*
              R1S1K1[2])) + 2*(S[2] . v[1])^2*
          (((4 - 776*\[Gamma]^2 + 772*\[Gamma]^4)*B1S3[2] + 
             3*(15 - 62*\[Gamma]^2 + 63*\[Gamma]^4)*E1S2[2]^2 + 
             (151 - 590*\[Gamma]^2 + 583*\[Gamma]^4)*E1S4[2])*m[2]^3 + 
           4*m[1]*((36*(-1 + \[Gamma]^2)^2*(1 + \[Gamma]^2)*B2S4a[2] - 57*
                accelterm*E1S2[2] + 120*accelterm*\[Gamma]^2*E1S2[2] - 45*
                accelterm*\[Gamma]^4*E1S2[2] - 18*accelterm*\[Gamma]^6*
                E1S2[2] + 81*E1S2[2]^2 - 210*\[Gamma]^2*E1S2[2]^2 + 159*
                \[Gamma]^4*E1S2[2]^2 - 18*\[Gamma]^6*E1S2[2]^2 + 2*
                (-1 + \[Gamma]^2)*B1S3[2]*(-2 + accelterm*(8 + 
                   12*\[Gamma]^2 - 56*\[Gamma]^4) + 4*accelterm^2*
                  (-2 - 3*\[Gamma]^2 + 14*\[Gamma]^4) + \[Gamma]^2*
                  (65 - 21*E1S2[2]) + 3*\[Gamma]^4*(-1 + E1S2[2]) + 
                 6*E1S2[2]) - 10*E1S4[2] + 2*\[Gamma]^2*E1S4[2] + 44*
                \[Gamma]^4*E1S4[2] + 54*E2S4a[2] - 144*\[Gamma]^2*E2S4a[2] + 
               126*\[Gamma]^4*E2S4a[2] - 36*\[Gamma]^6*E2S4a[2])*m[2]^2 - 
             3*(19 - 40*\[Gamma]^2 + 15*\[Gamma]^4 + 6*\[Gamma]^6)*E1S2[2]*
              R1S1K1[2]))) + qq^2*((-1 + \[Gamma]^2)^2*(S[2] . S[2])^2*
          ((4*(11 - 250*\[Gamma]^2 + 239*\[Gamma]^4)*B1S3[2] + 
             (59 - 250*\[Gamma]^2 + 239*\[Gamma]^4)*(3*E1S2[2]^2 + E1S4[2]))*
            m[2]^3 + 8*m[1]*((2*(-1 + \[Gamma]^2)*B1S3[2]*(\[Gamma]^2*
                  (47 + 8*accelterm - 8*accelterm^2 - 15*E1S2[2]) + 
                 8*\[Gamma]^4*(1 - 2*accelterm + 2*accelterm^2 - E1S2[2]) + 
                 4*(-1 + E1S2[2])) - 12*(2*B2S4b[2] + 5*B2S4c[2] + 
                 2*accelterm*E1S2[2] - 6*E1S2[2]^2 - 4*E2S4a[2] - 
                 6*E2S4b[2] - 11*E2S4c[2]) - 3*\[Gamma]^6*(32*B2S4a[2] + 
                 70*B2S4b[2] + 140*B2S4c[2] + 19*accelterm*E1S2[2] + 
                 19*E1S2[2]^2 + 38*E2S4a[2] + 70*E2S4b[2] + 140*E2S4c[2]) - 2*
                \[Gamma]^2*(48*B2S4a[2] + 81*B2S4b[2] + 150*B2S4c[2] - 
                 12*accelterm*E1S2[2] + 120*E1S2[2]^2 + 4*E1S4[2] + 
                 96*E2S4a[2] + 153*E2S4b[2] + 246*E2S4c[2]) + \[Gamma]^4*
                (192*B2S4a[2] + 396*B2S4b[2] + 780*B2S4c[2] + 57*accelterm*
                  E1S2[2] + 243*E1S2[2]^2 + 14*E1S4[2] + 258*E2S4a[2] + 
                 444*E2S4b[2] + 780*E2S4c[2]))*m[2]^2 + 
             3*(-8 + 8*\[Gamma]^2 + 19*\[Gamma]^4 - 19*\[Gamma]^6)*E1S2[2]*
              R1S1K1[2])) + 4*(-1 + \[Gamma]^2)*S[2] . S[2]*(S[2] . v[1])^2*
          (((4 - 776*\[Gamma]^2 + 772*\[Gamma]^4)*B1S3[2] + 
             (49 - 194*\[Gamma]^2 + 193*\[Gamma]^4)*(3*E1S2[2]^2 + E1S4[2]))*
            m[2]^3 + 4*m[1]*((-48*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)*
                B2S4a[2] + 3*B2S4b[2] - 111*\[Gamma]^2*B2S4b[2] + 213*
                \[Gamma]^4*B2S4b[2] - 105*\[Gamma]^6*B2S4b[2] - 48*accelterm*
                E1S2[2] + 111*accelterm*\[Gamma]^2*E1S2[2] - 6*accelterm*
                \[Gamma]^4*E1S2[2] - 57*accelterm*\[Gamma]^6*E1S2[2] + 108*
                E1S2[2]^2 - 363*\[Gamma]^2*E1S2[2]^2 + 348*\[Gamma]^4*
                E1S2[2]^2 - 57*\[Gamma]^6*E1S2[2]^2 + (-1 + \[Gamma]^2)*
                B1S3[2]*(-1 + accelterm*(8 - 32*\[Gamma]^4) + 8*accelterm^2*
                  (-1 + 4*\[Gamma]^4) + \[Gamma]^2*(118 - 54*E1S2[2]) - 
                 51*\[Gamma]^4*(-1 + E1S2[2]) + 33*E1S2[2]) - 4*E1S4[2] + 2*
                \[Gamma]^2*E1S4[2] + 14*\[Gamma]^4*E1S4[2] + 72*E2S4a[2] - 
               258*\[Gamma]^2*E2S4a[2] + 300*\[Gamma]^4*E2S4a[2] - 114*
                \[Gamma]^6*E2S4a[2] + 27*E2S4b[2] - 159*\[Gamma]^2*E2S4b[2] + 
               237*\[Gamma]^4*E2S4b[2] - 105*\[Gamma]^6*E2S4b[2])*m[2]^2 - 
             3*(16 - 37*\[Gamma]^2 + 2*\[Gamma]^4 + 19*\[Gamma]^6)*E1S2[2]*
              R1S1K1[2])) + 8*(S[2] . v[1])^4*
          (16*(3*E1S2[2]^2 + E1S4[2] - 4*\[Gamma]^2*(4*B1S3[2] + 3*
                E1S2[2]^2 + E1S4[2]) + 4*\[Gamma]^4*(4*B1S3[2] + 3*
                E1S2[2]^2 + E1S4[2]))*m[2]^3 + 
           m[1]*((-96*(-1 + \[Gamma]^2)^3*B2S4a[2] - 87*accelterm*E1S2[2] + 
               213*accelterm*\[Gamma]^2*E1S2[2] - 69*accelterm*\[Gamma]^4*
                E1S2[2] - 57*accelterm*\[Gamma]^6*E1S2[2] + 171*E1S2[2]^2 - 
               519*\[Gamma]^2*E1S2[2]^2 + 453*\[Gamma]^4*E1S2[2]^2 - 57*
                \[Gamma]^6*E1S2[2]^2 + 2*(-1 + \[Gamma]^2)*B1S3[2]*
                (3 - 8*accelterm*(-1 + \[Gamma]^2 + 2*\[Gamma]^4) + 
                 8*accelterm^2*(-1 + \[Gamma]^2 + 2*\[Gamma]^4) + 
                 \[Gamma]^2*(66 - 34*E1S2[2]) - 43*\[Gamma]^4*(-1 + 
                   E1S2[2]) + 29*E1S2[2]) - 10*E1S4[2] + 12*\[Gamma]^2*
                E1S4[2] + 14*\[Gamma]^4*E1S4[2] + 114*E2S4a[2] - 342*
                \[Gamma]^2*E2S4a[2] + 342*\[Gamma]^4*E2S4a[2] - 114*
                \[Gamma]^6*E2S4a[2])*m[2]^2 - 3*(29 - 71*\[Gamma]^2 + 23*
                \[Gamma]^4 + 19*\[Gamma]^6)*E1S2[2]*R1S1K1[2])))))/
     (Sqrt[qq]*(-1 + \[Gamma]^2)^3*m[2]^5)
 
amp[1, 0] = (\[Gamma]*eps[q, S[1], v[1], v[2]]*m[2]*
      (-4*(-3 + 5*\[Gamma]^2)*m[1] + (9 - 15*\[Gamma]^2 + 
         2*accelterm*(1 - 2*\[Gamma]^2)^2 - 2*accelterm^2*
          (1 - 2*\[Gamma]^2)^2)*m[2]))/(2048*Sqrt[qq]*(-1 + \[Gamma]^2))
 
amp[1, 1] = ((-1/2048*I)*((-1 + \[Gamma]^2)*
        (3 + (-21 - 4*accelterm + 4*accelterm^2)*\[Gamma]^2 - 
         4*(-5 - 3*accelterm + 3*accelterm^2)*\[Gamma]^4 + 
         8*(-1 + accelterm)*accelterm*\[Gamma]^6)*q . S[1]*q . S[2] + 
       qq*((-1 + \[Gamma]^2)*(3 + (-21 - 4*accelterm + 4*accelterm^2)*
            \[Gamma]^2 - 4*(-5 - 3*accelterm + 3*accelterm^2)*\[Gamma]^4 + 
           8*(-1 + accelterm)*accelterm*\[Gamma]^6)*S[1] . S[2] - 
         4*\[Gamma]^3*(-4 + 5*\[Gamma]^2 + accelterm*(-1 + 3*\[Gamma]^2 - 
             2*\[Gamma]^4) + accelterm^2*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4))*
          S[1] . v[2]*S[2] . v[1]))*(m[1] + m[2]))/
     (Sqrt[qq]*(-1 + \[Gamma]^2)^2)
 
amp[1, 2] = -1/32768*(\[Gamma]*(-1 + \[Gamma]^2)*q . S[1]*q . S[2]*
        eps[q, S[2], v[1], v[2]]*(4*(-9 + 10*\[Gamma]^2 + 
           accelterm*(2 - 3*\[Gamma]^2 - 3*\[Gamma]^4) + 
           accelterm^2*(-2 + 3*\[Gamma]^2 + 3*\[Gamma]^4) + 4*E1S2[2])*m[1] + 
         (-71 + (131 + 32*accelterm - 32*accelterm^2)*\[Gamma]^2 + 
           32*(-1 + accelterm)*accelterm*\[Gamma]^4)*m[2]) + 
       \[Gamma]*(-1 + \[Gamma]^2)*(q . S[2])^2*eps[q, S[1], v[1], v[2]]*
        (4*(7 + accelterm*(-4 + 23*\[Gamma]^2 - 21*\[Gamma]^4) + 
           accelterm^2*(4 - 23*\[Gamma]^2 + 21*\[Gamma]^4) - 22*E1S2[2] + 
           10*\[Gamma]^2*(-1 + 4*E1S2[2]))*m[1] + 
         (56 + 3*(-29 - 4*accelterm + 4*accelterm^2)*E1S2[2] + 
           16*(-1 + accelterm)*accelterm*\[Gamma]^4*(-1 + 3*E1S2[2]) + 
           \[Gamma]^2*(-96 + accelterm^2*(16 - 48*E1S2[2]) + 155*E1S2[2] + 
             16*accelterm*(-1 + 3*E1S2[2])))*m[2]) + 
       qq*(-(\[Gamma]*(-1 + \[Gamma]^2)*S[1] . S[2]*eps[q, S[2], v[1], v[2]]*
           (4*(5 - 10*\[Gamma]^2 - accelterm*(4 - 5*\[Gamma]^2 + 
                \[Gamma]^4) + accelterm^2*(4 - 5*\[Gamma]^2 + \[Gamma]^4))*
             m[1] + (71 + (-131 - 32*accelterm + 32*accelterm^2)*\[Gamma]^2 - 
              32*(-1 + accelterm)*accelterm*\[Gamma]^4)*m[2])) + 
         \[Gamma]*(S[2] . v[1])^2*eps[q, S[1], v[1], v[2]]*
          (4*(-3 - accelterm*(-8 + \[Gamma]^2 + 11*\[Gamma]^4) + 
             accelterm^2*(-8 + \[Gamma]^2 + 11*\[Gamma]^4) - 8*E1S2[2] + 
             10*\[Gamma]^2*(1 + 2*E1S2[2]))*m[1] + 
           (5 - 66*E1S2[2] + \[Gamma]^2*(-1 + 130*E1S2[2]))*m[2]) + 
         \[Gamma]*(-1 + \[Gamma]^2)*S[2] . S[2]*eps[q, S[1], v[1], v[2]]*
          (4*(11*(-1 + accelterm)*accelterm*\[Gamma]^4 - 5*(1 + 2*E1S2[2]) + 
             \[Gamma]^2*(10 + 9*accelterm - 9*accelterm^2 + 20*E1S2[2]))*
            m[1] + (20 + (-51 - 4*accelterm + 4*accelterm^2)*E1S2[2] + 
             16*(-1 + accelterm)*accelterm*\[Gamma]^4*E1S2[2] + 
             \[Gamma]^2*(-36 + (95 + 16*accelterm - 16*accelterm^2)*E1S2[2]))*
            m[2]) + S[1] . v[2]*S[2] . v[1]*eps[q, S[2], v[1], v[2]]*
          (4*(-10*\[Gamma]^4 - accelterm*(-4 + 16*\[Gamma]^2 - 13*
                \[Gamma]^4 + \[Gamma]^6) + accelterm^2*(-4 + 16*\[Gamma]^2 - 
               13*\[Gamma]^4 + \[Gamma]^6) + 2*(1 + E1S2[2]) - 
             5*\[Gamma]^2*(1 + 2*E1S2[2]))*m[1] + 
           (6 - 32*(-1 + accelterm)*accelterm*\[Gamma]^6 + 
             \[Gamma]^4*(-131 + 32*accelterm*(-1 + E1S2[2]) - 32*accelterm^2*
                (-1 + E1S2[2])) + (6 + 8*accelterm - 8*accelterm^2)*E1S2[2] + 
             \[Gamma]^2*(41 + (-30 - 32*accelterm + 32*accelterm^2)*E1S2[2]))*
            m[2])))/(Sqrt[qq]*(-1 + \[Gamma]^2)^2*m[2])
 
amp[1, 3] = ((-1/196608*I)*((-1 + \[Gamma]^2)*q . S[1]*q . S[2]*
        ((-1 + \[Gamma]^2)*(q . S[2])^2*
          (3*((25 - 121*\[Gamma]^2 + 116*\[Gamma]^4)*B1S3[2] + 
             (-5 - 27*\[Gamma]^2 + 28*\[Gamma]^4)*E1S2[2])*m[2]^5 + 
           8*accelterm^2*\[Gamma]^2*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*m[2]^4*
            (18*E1S2[2]*m[1] + 5*B1S3[2]*m[2] + 3*E1S2[2]*m[2]) - 
           accelterm*(-1 + \[Gamma]^2)*m[2]^4*
            (3*(-5 + \[Gamma]^2*(16 - 48*E1S2[2]) + 96*\[Gamma]^4*E1S2[2])*
              m[1] + 8*\[Gamma]^2*(-1 + 2*\[Gamma]^2)*(5*B1S3[2] + 3*E1S2[2])*
              m[2]) + m[1]*((4*(2 - 55*\[Gamma]^2 + 68*\[Gamma]^4)*B1S3[2] + 
               3*E1S2[2]*(10 + 3*E1S2[2] + 16*\[Gamma]^4*(1 + E1S2[2]) - 
                 \[Gamma]^2*(30 + 19*E1S2[2])))*m[2]^4 - 
             6*(5 - 21*\[Gamma]^2 + 16*\[Gamma]^4)*m[2]^2*R1S1K1[2] + 
             3*(5 - 21*\[Gamma]^2 + 16*\[Gamma]^4)*R1S1K1[2]^2)) + 
         qq*((-1 + \[Gamma]^2)*S[2] . S[2]*(3*((13 - 37*\[Gamma]^2 + 
                 36*\[Gamma]^4)*B1S3[2] + (7 - 111*\[Gamma]^2 + 
                 108*\[Gamma]^4)*E1S2[2])*m[2]^5 + 8*accelterm^2*\[Gamma]^2*
              (-1 + \[Gamma]^2)*m[2]^4*(3*(-4 + 7*\[Gamma]^2)*E1S2[2]*m[1] + 
               (-1 + 2*\[Gamma]^2)*(B1S3[2] + 3*E1S2[2])*m[2]) - 
             accelterm*(-1 + \[Gamma]^2)*m[2]^4*(3*(-12 + \[Gamma]^2*
                  (27 - 32*E1S2[2]) + 56*\[Gamma]^4*E1S2[2])*m[1] + 8*
                \[Gamma]^2*(-1 + 2*\[Gamma]^2)*(B1S3[2] + 3*E1S2[2])*m[2]) + 
             m[1]*((4*(-4 + 2*\[Gamma]^2 + 11*\[Gamma]^4)*B1S3[2] - 
                 3*E1S2[2]*(-4*(6 + E1S2[2]) + \[Gamma]^2*(142 + E1S2[2]) + 
                   \[Gamma]^4*(-122 + 3*E1S2[2])))*m[2]^4 - 18*
                (4 - 13*\[Gamma]^2 + 9*\[Gamma]^4)*m[2]^2*R1S1K1[2] + 9*
                (4 - 13*\[Gamma]^2 + 9*\[Gamma]^4)*R1S1K1[2]^2)) + 
           (S[2] . v[1])^2*(24*accelterm^2*(2 - \[Gamma]^2 - 8*\[Gamma]^4 + 7*
                \[Gamma]^6)*E1S2[2]*m[1]*m[2]^4 - 3*accelterm*
              (-1 + \[Gamma]^2)*(-25 + \[Gamma]^2*(57 - 8*E1S2[2]) - 16*
                E1S2[2] + 56*\[Gamma]^4*E1S2[2])*m[1]*m[2]^4 + 
             24*((3 - 8*\[Gamma]^2 + 8*\[Gamma]^4)*B1S3[2] + 
               (1 - 24*\[Gamma]^2 + 24*\[Gamma]^4)*E1S2[2])*m[2]^5 + 
             m[1]*((4*(-4 + 11*\[Gamma]^2 + 11*\[Gamma]^4)*B1S3[2] - 
                 3*E1S2[2]*(-26 + \[Gamma]^2*(200 - 34*E1S2[2]) + E1S2[2] + 
                   \[Gamma]^4*(-182 + 33*E1S2[2])))*m[2]^4 - 6*
                (25 - 82*\[Gamma]^2 + 57*\[Gamma]^4)*m[2]^2*R1S1K1[2] + 3*
                (25 - 82*\[Gamma]^2 + 57*\[Gamma]^4)*R1S1K1[2]^2)))) + 
       qq*((-1 + \[Gamma]^2)*(q . S[2])^2*(-4*\[Gamma]*S[1] . v[2]*
            S[2] . v[1]*(3*((-1 - 22*\[Gamma]^2 + 29*\[Gamma]^4)*B1S3[2] + 
               (-3 - 2*\[Gamma]^2 + 7*\[Gamma]^4)*E1S2[2])*m[2]^5 + 
             2*accelterm^2*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*m[2]^4*
              (3*(1 + 5*\[Gamma]^2)*E1S2[2]*m[1] + (4 + 5*\[Gamma]^2)*B1S3[2]*
                m[2] + 3*\[Gamma]^2*E1S2[2]*m[2]) - 2*accelterm*
              (-1 + \[Gamma]^2)*m[2]^4*((-6 + (-3 - 9*\[Gamma]^2 + 
                   30*\[Gamma]^4)*E1S2[2])*m[1] + (-1 + 2*\[Gamma]^2)*
                ((4 + 5*\[Gamma]^2)*B1S3[2] + 3*\[Gamma]^2*E1S2[2])*m[2]) + 
             2*m[1]*(((-5 - 26*\[Gamma]^2 + 40*\[Gamma]^4)*B1S3[2] + 
                 3*E1S2[2]*(-1 - 2*E1S2[2] + 2*\[Gamma]^2*(1 + E1S2[2])))*
                m[2]^4 + 12*(-1 + \[Gamma]^2)*m[2]^2*R1S1K1[2] - 6*
                (-1 + \[Gamma]^2)*R1S1K1[2]^2)) + (-1 + \[Gamma]^2)*
            S[1] . S[2]*(3*((17 - 121*\[Gamma]^2 + 116*\[Gamma]^4)*B1S3[2] + 
               (3 - 27*\[Gamma]^2 + 28*\[Gamma]^4)*E1S2[2])*m[2]^5 + 
             8*accelterm^2*\[Gamma]^2*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*
              m[2]^4*(15*E1S2[2]*m[1] + 5*B1S3[2]*m[2] + 3*E1S2[2]*m[2]) - 
             accelterm*(-1 + \[Gamma]^2)*m[2]^4*(3*(-1 - 40*\[Gamma]^2*
                  E1S2[2] + 80*\[Gamma]^4*E1S2[2])*m[1] + 8*\[Gamma]^2*
                (-1 + 2*\[Gamma]^2)*(5*B1S3[2] + 3*E1S2[2])*m[2]) + 
             m[1]*((4*(11 - 82*\[Gamma]^2 + 80*\[Gamma]^4)*B1S3[2] + 
                 3*E1S2[2]*(-2 - E1S2[2] + \[Gamma]^2*(6 + E1S2[2])))*
                m[2]^4 + 6*(-1 + \[Gamma]^2)*m[2]^2*R1S1K1[2] - 3*
                (-1 + \[Gamma]^2)*R1S1K1[2]^2))) + 
         qq*(-2*\[Gamma]*S[1] . v[2]*S[2] . v[1]*(4*(S[2] . v[1])^2*
              (4*\[Gamma]^2*(-5 + 6*\[Gamma]^2)*(B1S3[2] + 3*E1S2[2])*
                m[2]^5 + accelterm^2*(-1 + \[Gamma]^2)*m[2]^4*
                (3*(-1 + 5*\[Gamma]^4)*E1S2[2]*m[1] + 2*(-1 + 2*\[Gamma]^2)*
                  (B1S3[2] + 3*E1S2[2])*m[2]) - accelterm*(-1 + \[Gamma]^2)*
                m[2]^4*(3*(-6 + 10*\[Gamma]^2 - E1S2[2] + 5*\[Gamma]^4*
                    E1S2[2])*m[1] + 2*(-1 + 2*\[Gamma]^2)*(B1S3[2] + 
                   3*E1S2[2])*m[2]) + m[1]*(((-7 + \[Gamma]^2 + 
                     10*\[Gamma]^4)*B1S3[2] + 3*E1S2[2]*(5 - 10*\[Gamma]^4*
                      (-3 + E1S2[2]) - 6*E1S2[2] + \[Gamma]^2*(-31 + 
                       16*E1S2[2])))*m[2]^4 - 12*(3 - 8*\[Gamma]^2 + 
                   5*\[Gamma]^4)*m[2]^2*R1S1K1[2] + 6*(3 - 8*\[Gamma]^2 + 
                   5*\[Gamma]^4)*R1S1K1[2]^2)) + (-1 + \[Gamma]^2)*
              S[2] . S[2]*(6*(-1 - 6*\[Gamma]^2 + 9*\[Gamma]^4)*(B1S3[2] + 
                 3*E1S2[2])*m[2]^5 + 4*accelterm^2*(-1 + \[Gamma]^2)*m[2]^4*
                (3*\[Gamma]^2*(-3 + 5*\[Gamma]^2)*E1S2[2]*m[1] + 
                 (-2 + 3*\[Gamma]^2 + 2*\[Gamma]^4)*(B1S3[2] + 3*E1S2[2])*
                  m[2]) - accelterm*(-1 + \[Gamma]^2)*m[2]^4*
                ((-51 + \[Gamma]^2*(75 - 36*E1S2[2]) + 60*\[Gamma]^4*E1S2[2])*
                  m[1] + 4*(-2 + 3*\[Gamma]^2 + 2*\[Gamma]^4)*(B1S3[2] + 
                   3*E1S2[2])*m[2]) + m[1]*((4*(-5 - 2*\[Gamma]^2 + 
                     10*\[Gamma]^4)*B1S3[2] + 3*E1S2[2]*(14 + \[Gamma]^4*
                      (90 - 25*E1S2[2]) - 17*E1S2[2] + \[Gamma]^2*(-92 + 
                       42*E1S2[2])))*m[2]^4 - 6*(17 - 42*\[Gamma]^2 + 
                   25*\[Gamma]^4)*m[2]^2*R1S1K1[2] + 3*(17 - 42*\[Gamma]^2 + 
                   25*\[Gamma]^4)*R1S1K1[2]^2))) + (-1 + \[Gamma]^2)*
            S[1] . S[2]*((-1 + \[Gamma]^2)*S[2] . S[2]*
              (3*(5 - 37*\[Gamma]^2 + 36*\[Gamma]^4)*(B1S3[2] + 3*E1S2[2])*
                m[2]^5 + 8*accelterm^2*\[Gamma]^2*(-1 + \[Gamma]^2)*m[2]^4*
                (3*(-3 + 5*\[Gamma]^2)*E1S2[2]*m[1] + (-1 + 2*\[Gamma]^2)*
                  (B1S3[2] + 3*E1S2[2])*m[2]) - accelterm*(-1 + \[Gamma]^2)*
                m[2]^4*(3*(-4 + 40*\[Gamma]^4*E1S2[2] - 3*\[Gamma]^2*
                    (-5 + 8*E1S2[2]))*m[1] + 8*\[Gamma]^2*(-1 + 2*\[Gamma]^2)*
                  (B1S3[2] + 3*E1S2[2])*m[2]) + m[1]*
                (((8 - 76*\[Gamma]^2 + 80*\[Gamma]^4)*B1S3[2] + 3*E1S2[2]*
                    (19*\[Gamma]^2*(-6 + E1S2[2]) - 4*(-4 + E1S2[2]) - 
                     5*\[Gamma]^4*(-22 + 3*E1S2[2])))*m[2]^4 - 
                 6*(4 - 19*\[Gamma]^2 + 15*\[Gamma]^4)*m[2]^2*R1S1K1[2] + 
                 3*(4 - 19*\[Gamma]^2 + 15*\[Gamma]^4)*R1S1K1[2]^2)) + 
             (S[2] . v[1])^2*(24*accelterm^2*(1 - \[Gamma]^2 - 5*\[Gamma]^4 + 
                 5*\[Gamma]^6)*E1S2[2]*m[1]*m[2]^4 - 3*accelterm*
                (-1 + \[Gamma]^2)*(-13 + 45*\[Gamma]^2 - 8*E1S2[2] + 
                 40*\[Gamma]^4*E1S2[2])*m[1]*m[2]^4 + 24*(1 - 8*\[Gamma]^2 + 
                 8*\[Gamma]^4)*(B1S3[2] + 3*E1S2[2])*m[2]^5 + m[1]*
                (((-4 - 52*\[Gamma]^2 + 80*\[Gamma]^4)*B1S3[2] + 3*E1S2[2]*
                    (22 - 13*E1S2[2] - 5*\[Gamma]^4*(-34 + 9*E1S2[2]) + 
                     2*\[Gamma]^2*(-84 + 29*E1S2[2])))*m[2]^4 - 
                 6*(13 - 58*\[Gamma]^2 + 45*\[Gamma]^4)*m[2]^2*R1S1K1[2] + 
                 3*(13 - 58*\[Gamma]^2 + 45*\[Gamma]^4)*R1S1K1[2]^2)))))))/
     (Sqrt[qq]*(-1 + \[Gamma]^2)^3*m[2]^6)
 
 
amp[2, 0] = ((-1/32768*I)*m[2]*((-1 + \[Gamma]^2)*(q . S[1])^2*
        ((-5 + 35*E1S2[1] - 6*\[Gamma]^2*(5 + 29*E1S2[1]) + 
           5*\[Gamma]^4*(7 + 31*E1S2[1]))*m[1] + 
         4*(1 - 2*accelterm*(1 + 3*\[Gamma]^2 - 16*\[Gamma]^4 + 
             12*\[Gamma]^6) + accelterm^2*(2 + 6*\[Gamma]^2 - 32*\[Gamma]^4 + 
             24*\[Gamma]^6) + 3*E1S2[1] + 30*\[Gamma]^4*E1S2[1] - 
           \[Gamma]^2*(1 + 29*E1S2[1]))*m[2]) + 
       qq*(2*(S[1] . v[2])^2*((1 + 17*E1S2[1] - 66*\[Gamma]^2*(1 + E1S2[1]) + 
             65*\[Gamma]^4*(1 + E1S2[1]))*m[1] + 
           2*(-1 - 2*accelterm*(5 - 12*\[Gamma]^2 + \[Gamma]^4 + 6*
                \[Gamma]^6) + 2*accelterm^2*(5 - 12*\[Gamma]^2 + \[Gamma]^
                4 + 6*\[Gamma]^6) + 3*E1S2[1] + 15*\[Gamma]^4*(1 + E1S2[1]) - 
             2*\[Gamma]^2*(7 + 5*E1S2[1]))*m[2]) + (-1 + \[Gamma]^2)*
          S[1] . S[1]*((7 + 23*E1S2[1] - 102*\[Gamma]^2*(1 + E1S2[1]) + 
             95*\[Gamma]^4*(1 + E1S2[1]))*m[1] + 
           4*(-2*accelterm*(2 - 3*\[Gamma]^2 - 5*\[Gamma]^4 + 6*\[Gamma]^6) + 
             2*accelterm^2*(2 - 3*\[Gamma]^2 - 5*\[Gamma]^4 + 6*\[Gamma]^6) + 
             2*(1 + E1S2[1]) + 15*\[Gamma]^4*(1 + E1S2[1]) - 
             \[Gamma]^2*(17 + 13*E1S2[1]))*m[2]))))/
     (Sqrt[qq]*(-1 + \[Gamma]^2)^2*m[1])
 
amp[2, 1] = -1/32768*(\[Gamma]*(-1 + \[Gamma]^2)*q . S[1]*q . S[2]*
        eps[q, S[1], v[1], v[2]]*
        ((-71 + (131 + 32*accelterm - 32*accelterm^2)*\[Gamma]^2 + 
           32*(-1 + accelterm)*accelterm*\[Gamma]^4)*m[1] + 
         4*(-9 + 10*\[Gamma]^2 + accelterm*(2 - 3*\[Gamma]^2 - 
             3*\[Gamma]^4) + accelterm^2*(-2 + 3*\[Gamma]^2 + 3*\[Gamma]^4) + 
           4*E1S2[1])*m[2]) + \[Gamma]*(-1 + \[Gamma]^2)*(q . S[1])^2*
        eps[q, S[2], v[1], v[2]]*((56 + 3*(-29 - 4*accelterm + 4*accelterm^2)*
            E1S2[1] + 16*(-1 + accelterm)*accelterm*\[Gamma]^4*
            (-1 + 3*E1S2[1]) + \[Gamma]^2*(-96 + accelterm^2*
              (16 - 48*E1S2[1]) + 155*E1S2[1] + 16*accelterm*
              (-1 + 3*E1S2[1])))*m[1] + 
         4*(7 + accelterm*(-4 + 23*\[Gamma]^2 - 21*\[Gamma]^4) + 
           accelterm^2*(4 - 23*\[Gamma]^2 + 21*\[Gamma]^4) - 22*E1S2[1] + 
           10*\[Gamma]^2*(-1 + 4*E1S2[1]))*m[2]) + 
       qq*(\[Gamma]*(-1 + \[Gamma]^2)*S[1] . S[2]*eps[q, S[1], v[1], v[2]]*
          ((-71 + (131 + 32*accelterm - 32*accelterm^2)*\[Gamma]^2 + 
             32*(-1 + accelterm)*accelterm*\[Gamma]^4)*m[1] - 
           4*(5 - 10*\[Gamma]^2 - accelterm*(4 - 5*\[Gamma]^2 + \[Gamma]^4) + 
             accelterm^2*(4 - 5*\[Gamma]^2 + \[Gamma]^4))*m[2]) + 
         S[1] . v[2]*S[2] . v[1]*eps[q, S[1], v[1], v[2]]*
          ((6 - 32*(-1 + accelterm)*accelterm*\[Gamma]^6 + 
             \[Gamma]^4*(-131 + 32*accelterm*(-1 + E1S2[1]) - 32*accelterm^2*
                (-1 + E1S2[1])) + (6 + 8*accelterm - 8*accelterm^2)*E1S2[1] + 
             \[Gamma]^2*(41 + (-30 - 32*accelterm + 32*accelterm^2)*E1S2[1]))*
            m[1] + 4*(-10*\[Gamma]^4 - accelterm*(-4 + 16*\[Gamma]^2 - 13*
                \[Gamma]^4 + \[Gamma]^6) + accelterm^2*(-4 + 16*\[Gamma]^2 - 
               13*\[Gamma]^4 + \[Gamma]^6) + 2*(1 + E1S2[1]) - 
             5*\[Gamma]^2*(1 + 2*E1S2[1]))*m[2]) + \[Gamma]*(S[1] . v[2])^2*
          eps[q, S[2], v[1], v[2]]*((5 - 66*E1S2[1] + \[Gamma]^2*
              (-1 + 130*E1S2[1]))*m[1] + 4*(-3 - accelterm*(-8 + \[Gamma]^
                2 + 11*\[Gamma]^4) + accelterm^2*(-8 + \[Gamma]^2 + 11*
                \[Gamma]^4) - 8*E1S2[1] + 10*\[Gamma]^2*(1 + 2*E1S2[1]))*
            m[2]) + \[Gamma]*(-1 + \[Gamma]^2)*S[1] . S[1]*
          eps[q, S[2], v[1], v[2]]*((20 + (-51 - 4*accelterm + 4*accelterm^2)*
              E1S2[1] + 16*(-1 + accelterm)*accelterm*\[Gamma]^4*E1S2[1] + 
             \[Gamma]^2*(-36 + (95 + 16*accelterm - 16*accelterm^2)*E1S2[1]))*
            m[1] + 4*(11*(-1 + accelterm)*accelterm*\[Gamma]^4 - 
             5*(1 + 2*E1S2[1]) + \[Gamma]^2*(10 + 9*accelterm - 9*
                accelterm^2 + 20*E1S2[1]))*m[2])))/
      (Sqrt[qq]*(-1 + \[Gamma]^2)^2*m[1])
 
amp[2, 2] = ((-1/131072*I)*(4*qq*(-1 + \[Gamma]^2)*q . S[1]*q . S[2]*
        ((-1 + \[Gamma]^2)*S[1] . S[2]*((7 + 2*(-1 + accelterm)*accelterm*
              \[Gamma]^6*(3 + 4*E1S2[1]) - 5*E1S2[2] - 4*\[Gamma]^4*
              (-8 - accelterm*(1 + 4*E1S2[1]) + accelterm^2*(1 + 4*E1S2[1]) - 
               8*E1S2[1]*(-1 + E1S2[2]) + E1S2[2]) + E1S2[1]*
              (-1 + 2*accelterm - 2*accelterm^2 + 7*E1S2[2]) + 
             \[Gamma]^2*(-31 + accelterm*(2 - 10*E1S2[1]) + 2*accelterm^2*
                (-1 + 5*E1S2[1]) + E1S2[1]*(33 - 31*E1S2[2]) + 9*E1S2[2]))*
            m[1] + (7 - E1S2[2] + 2*accelterm*E1S2[2] - 2*accelterm^2*
              E1S2[2] + 2*(-1 + accelterm)*accelterm*\[Gamma]^6*
              (3 + 4*E1S2[2]) + E1S2[1]*(-5 + 7*E1S2[2]) - 4*\[Gamma]^4*
              (-8 + E1S2[1] + 8*E1S2[2] - 8*E1S2[1]*E1S2[2] - accelterm*
                (1 + 4*E1S2[2]) + accelterm^2*(1 + 4*E1S2[2])) + 
             \[Gamma]^2*(-31 + E1S2[1]*(9 - 31*E1S2[2]) + accelterm*
                (2 - 10*E1S2[2]) + 33*E1S2[2] + 2*accelterm^2*
                (-1 + 5*E1S2[2])))*m[2]) - 2*\[Gamma]*S[1] . v[2]*S[2] . v[1]*
          (-(accelterm*(-1 + \[Gamma]^2)*((-5 - 6*E1S2[1] + \[Gamma]^4*
                 (3 + 4*E1S2[1]) + 2*\[Gamma]^2*(1 + 5*E1S2[1]))*m[1] + 
              (-5 - 6*E1S2[2] + \[Gamma]^4*(3 + 4*E1S2[2]) + 2*\[Gamma]^2*
                 (1 + 5*E1S2[2]))*m[2])) + accelterm^2*(-1 + \[Gamma]^2)*
            ((-5 - 6*E1S2[1] + \[Gamma]^4*(3 + 4*E1S2[1]) + 2*\[Gamma]^2*
                (1 + 5*E1S2[1]))*m[1] + (-5 - 6*E1S2[2] + \[Gamma]^4*
                (3 + 4*E1S2[2]) + 2*\[Gamma]^2*(1 + 5*E1S2[2]))*m[2]) + 
           2*((-4*E1S2[1] + \[Gamma]^4*(8 + 8*E1S2[1]*(-1 + E1S2[2]) - 
                 E1S2[2]) - 5*E1S2[2] + \[Gamma]^2*(-4 - 4*E1S2[1]*
                  (-3 + E1S2[2]) + 6*E1S2[2]))*m[1] + 
             (-5*E1S2[1] - 4*E1S2[2] + \[Gamma]^2*(-4 + E1S2[1]*
                  (6 - 4*E1S2[2]) + 12*E1S2[2]) + \[Gamma]^4*(8 - 8*E1S2[2] + 
                 E1S2[1]*(-1 + 8*E1S2[2])))*m[2]))) + 
       (-1 + \[Gamma]^2)*(q . S[1])^2*((-1 + \[Gamma]^2)*(q . S[2])^2*
          ((5 + 8*(-1 + accelterm)*accelterm*\[Gamma]^6*(5 + 19*E1S2[1]) - 
             13*E1S2[2] + E1S2[1]*(5 - 10*accelterm + 10*accelterm^2 + 51*
                E1S2[2]) + 2*\[Gamma]^4*(8*accelterm*(3 + 13*E1S2[1]) - 8*
                accelterm^2*(3 + 13*E1S2[1]) + 5*(7 + 31*E1S2[1])*E1S2[2]) + 
             \[Gamma]^2*(-13 - 2*accelterm*(4 + 23*E1S2[1]) + accelterm^2*
                (8 + 46*E1S2[1]) - 57*E1S2[2] - 5*E1S2[1]*(1 + 61*E1S2[2])))*
            m[1] + (5 + 5*(1 - 2*accelterm + 2*accelterm^2)*E1S2[2] + 
             8*(-1 + accelterm)*accelterm*\[Gamma]^6*(5 + 19*E1S2[2]) + 
             E1S2[1]*(-13 + 51*E1S2[2]) + 2*\[Gamma]^4*(8*accelterm*
                (3 + 13*E1S2[2]) - 8*accelterm^2*(3 + 13*E1S2[2]) + 5*E1S2[1]*
                (7 + 31*E1S2[2])) - \[Gamma]^2*(13 + 5*E1S2[2] - 2*
                accelterm^2*(4 + 23*E1S2[2]) + accelterm*(8 + 46*E1S2[2]) + 
               E1S2[1]*(57 + 305*E1S2[2])))*m[2]) + 
         qq*((S[2] . v[1])^2*((-5 + 4*(-1 + accelterm)*accelterm*\[Gamma]^6*
                (2 + 15*E1S2[1]) + 11*E1S2[2] + E1S2[1]*(-5 - 66*accelterm + 
                 66*accelterm^2 + 19*E1S2[2]) - 2*\[Gamma]^2*
                (-9 + accelterm*(4 - 84*E1S2[1]) + accelterm^2*(-4 + 
                   84*E1S2[1]) + 27*E1S2[2] + E1S2[1]*(107 + 31*E1S2[2])) + 
               \[Gamma]^4*(-29 + accelterm*(16 - 42*E1S2[1]) + 2*accelterm^2*
                  (-8 + 21*E1S2[1]) + 43*E1S2[2] + E1S2[1]*(219 + 
                   91*E1S2[2])))*m[1] + 4*(-4 + 18*(-1 + accelterm)*accelterm*
                \[Gamma]^6 + 3*E1S2[1] + 13*E1S2[1]*E1S2[2] + 2*\[Gamma]^2*
                (8 - 5*accelterm + 5*accelterm^2 - 8*E1S2[2] - 5*E1S2[1]*
                  (7 + 5*E1S2[2])) + \[Gamma]^4*(28*accelterm - 
                 28*accelterm^2 + 16*(-1 + E1S2[2]) + E1S2[1]*(67 + 
                   49*E1S2[2])))*m[2]) + (-1 + \[Gamma]^2)*S[2] . S[2]*
            ((-2 + 4*(-1 + accelterm)*accelterm*\[Gamma]^6*(2 + 15*E1S2[1]) + 
               6*E1S2[2] + 14*E1S2[1]*(1 - 2*accelterm + 2*accelterm^2 + 
                 E1S2[2]) - \[Gamma]^2*(-23 + accelterm*(8 - 54*E1S2[1]) + 
                 accelterm^2*(-8 + 54*E1S2[1]) + 49*E1S2[2] + E1S2[1]*
                  (233 + 81*E1S2[2])) + \[Gamma]^4*(-29 + 2*accelterm*
                  (8 + 17*E1S2[1]) - 2*accelterm^2*(8 + 17*E1S2[1]) + 
                 43*E1S2[2] + E1S2[1]*(219 + 91*E1S2[2])))*m[1] + 
             (-21 + 3*(1 - 2*accelterm + 2*accelterm^2)*E1S2[2] + 25*E1S2[1]*
                (1 + E1S2[2]) + 8*(-1 + accelterm)*accelterm*\[Gamma]^6*
                (9 + 5*E1S2[2]) - 2*\[Gamma]^4*(-32*(-1 + E1S2[2]) - 
                 8*accelterm*(7 + 3*E1S2[2]) + 8*accelterm^2*(7 + 
                   3*E1S2[2]) - 9*E1S2[1]*(11 + 7*E1S2[2])) + \[Gamma]^2*
                (77 - 67*E1S2[2] - 2*accelterm*(20 + E1S2[2]) + 2*accelterm^2*
                  (20 + E1S2[2]) - E1S2[1]*(223 + 127*E1S2[2])))*m[2]))) + 
       qq*((-1 + \[Gamma]^2)*(q . S[2])^2*((-1 + \[Gamma]^2)*S[1] . S[1]*
            ((-21 + 8*(-1 + accelterm)*accelterm*\[Gamma]^6*(9 + 5*E1S2[1]) + 
               25*E1S2[2] + E1S2[1]*(3 - 6*accelterm + 6*accelterm^2 + 
                 25*E1S2[2]) - 2*\[Gamma]^4*(32 - 8*accelterm*
                  (7 + 3*E1S2[1]) + 8*accelterm^2*(7 + 3*E1S2[1]) - 
                 99*E1S2[2] - E1S2[1]*(32 + 63*E1S2[2])) + \[Gamma]^2*
                (77 - 2*accelterm*(20 + E1S2[1]) + 2*accelterm^2*
                  (20 + E1S2[1]) - 223*E1S2[2] - E1S2[1]*(67 + 127*E1S2[2])))*
              m[1] + (4*(-1 + accelterm)*accelterm*\[Gamma]^6*
                (2 + 15*E1S2[2]) + 2*(-1 + 7*(1 - 2*accelterm + 
                   2*accelterm^2)*E1S2[2] + E1S2[1]*(3 + 7*E1S2[2])) - 
               \[Gamma]^2*(-23 + accelterm*(8 - 54*E1S2[2]) + 233*E1S2[2] + 
                 accelterm^2*(-8 + 54*E1S2[2]) + E1S2[1]*(49 + 81*E1S2[2])) + 
               \[Gamma]^4*(-29 + 219*E1S2[2] + 2*accelterm*(8 + 17*E1S2[2]) - 
                 2*accelterm^2*(8 + 17*E1S2[2]) + E1S2[1]*(43 + 91*E1S2[2])))*
              m[2]) + (S[1] . v[2])^2*(4*(-4 + 18*(-1 + accelterm)*accelterm*
                \[Gamma]^6 + 3*E1S2[2] + 13*E1S2[1]*E1S2[2] + 2*\[Gamma]^2*
                (8 - 5*accelterm + 5*accelterm^2 - 35*E1S2[2] - E1S2[1]*
                  (8 + 25*E1S2[2])) + \[Gamma]^4*(-16 + 28*accelterm - 
                 28*accelterm^2 + 67*E1S2[2] + E1S2[1]*(16 + 49*E1S2[2])))*
              m[1] + (-5 + 11*E1S2[1] - 5*E1S2[2] - 66*accelterm*E1S2[2] + 66*
                accelterm^2*E1S2[2] + 19*E1S2[1]*E1S2[2] + 4*(-1 + accelterm)*
                accelterm*\[Gamma]^6*(2 + 15*E1S2[2]) - 2*\[Gamma]^2*
                (-9 + accelterm*(4 - 84*E1S2[2]) + 107*E1S2[2] + 
                 E1S2[1]*(27 + 31*E1S2[2]) + accelterm^2*(-4 + 84*E1S2[2])) + 
               \[Gamma]^4*(-29 + accelterm*(16 - 42*E1S2[2]) + 219*E1S2[2] + 
                 2*accelterm^2*(-8 + 21*E1S2[2]) + E1S2[1]*(43 + 
                   91*E1S2[2])))*m[2])) + 
         qq*(2*(-1 + \[Gamma]^2)^2*(S[1] . S[2])^2*
            ((7 + 4*(-1 + accelterm)*accelterm*\[Gamma]^6*(-1 + 2*E1S2[1]) - 
               5*E1S2[2] - 4*\[Gamma]^4*(-8 + accelterm*(2 - 4*E1S2[1]) + 
                 accelterm^2*(-2 + 4*E1S2[1]) - 8*E1S2[1]*(-1 + E1S2[2]) + 
                 E1S2[2]) + E1S2[1]*(-1 + 2*accelterm - 2*accelterm^2 + 
                 7*E1S2[2]) + \[Gamma]^2*(-31 + accelterm*(4 - 10*E1S2[1]) + 
                 2*accelterm^2*(-2 + 5*E1S2[1]) + E1S2[1]*(33 - 31*E1S2[2]) + 
                 9*E1S2[2]))*m[1] + (7 - E1S2[2] + 2*accelterm*E1S2[2] - 2*
                accelterm^2*E1S2[2] + 4*(-1 + accelterm)*accelterm*\[Gamma]^6*
                (-1 + 2*E1S2[2]) + E1S2[1]*(-5 + 7*E1S2[2]) - 4*\[Gamma]^4*
                (-8 + E1S2[1] + accelterm*(2 - 4*E1S2[2]) + 8*E1S2[2] - 
                 8*E1S2[1]*E1S2[2] + accelterm^2*(-2 + 4*E1S2[2])) + 
               \[Gamma]^2*(-31 + E1S2[1]*(9 - 31*E1S2[2]) + accelterm*
                  (4 - 10*E1S2[2]) + 33*E1S2[2] + 2*accelterm^2*
                  (-2 + 5*E1S2[2])))*m[2]) - 16*\[Gamma]*(-1 + \[Gamma]^2)*
            S[1] . S[2]*S[1] . v[2]*S[2] . v[1]*
            ((-4*E1S2[1] + \[Gamma]^4*(8 + 8*E1S2[1]*(-1 + E1S2[2]) - 
                 E1S2[2]) - 5*E1S2[2] + \[Gamma]^2*(-4 - 4*E1S2[1]*
                  (-3 + E1S2[2]) + 6*E1S2[2]))*m[1] + 
             (-5*E1S2[1] - 4*E1S2[2] + \[Gamma]^2*(-4 + E1S2[1]*
                  (6 - 4*E1S2[2]) + 12*E1S2[2]) + \[Gamma]^4*(8 - 8*E1S2[2] + 
                 E1S2[1]*(-1 + 8*E1S2[2])))*m[2] - accelterm*(-1 + \[Gamma]^
                2)*((-4 - 3*E1S2[1] + 5*\[Gamma]^2*(1 + E1S2[1]) + 
                 \[Gamma]^4*(-1 + 2*E1S2[1]))*m[1] + (-4 - 3*E1S2[2] + 
                 5*\[Gamma]^2*(1 + E1S2[2]) + \[Gamma]^4*(-1 + 2*E1S2[2]))*
                m[2]) + accelterm^2*(-1 + \[Gamma]^2)*((-4 - 3*E1S2[1] + 
                 5*\[Gamma]^2*(1 + E1S2[1]) + \[Gamma]^4*(-1 + 2*E1S2[1]))*
                m[1] + (-4 - 3*E1S2[2] + 5*\[Gamma]^2*(1 + E1S2[2]) + 
                 \[Gamma]^4*(-1 + 2*E1S2[2]))*m[2])) + (S[1] . v[2])^2*
            (8*(S[2] . v[1])^2*((2 - accelterm*E1S2[1] + accelterm^2*
                  E1S2[1] + (-1 + accelterm)*accelterm*\[Gamma]^8*
                  (-1 + 2*E1S2[1]) + \[Gamma]^6*(8 - 3*accelterm*
                    (5 + 3*E1S2[1]) + 3*accelterm^2*(5 + 3*E1S2[1]) + 
                   8*E1S2[1]*(-1 + E1S2[2]) - E1S2[2]) + E1S2[2] + 
                 2*E1S2[1]*E1S2[2] + \[Gamma]^4*(8 + accelterm*(19 + 
                     15*E1S2[1]) - accelterm^2*(19 + 15*E1S2[1]) + 
                   27*E1S2[2] + 8*E1S2[1]*(5 + E1S2[2])) + \[Gamma]^2*
                  (-10 - accelterm*(5 + 3*E1S2[1]) + accelterm^2*
                    (5 + 3*E1S2[1]) - 27*E1S2[2] - 2*E1S2[1]*(16 + 
                     5*E1S2[2])))*m[1] + (2 + E1S2[1] - accelterm*E1S2[2] + 
                 accelterm^2*E1S2[2] + 2*E1S2[1]*E1S2[2] + (-1 + accelterm)*
                  accelterm*\[Gamma]^8*(-1 + 2*E1S2[2]) + \[Gamma]^6*
                  (8 - 8*E1S2[2] - 3*accelterm*(5 + 3*E1S2[2]) + 
                   3*accelterm^2*(5 + 3*E1S2[2]) + E1S2[1]*(-1 + 
                     8*E1S2[2])) - \[Gamma]^2*(10 + 32*E1S2[2] + accelterm*
                    (5 + 3*E1S2[2]) - accelterm^2*(5 + 3*E1S2[2]) + 
                   E1S2[1]*(27 + 10*E1S2[2])) + \[Gamma]^4*(8 + 40*E1S2[2] + 
                   E1S2[1]*(27 + 8*E1S2[2]) + accelterm*(19 + 15*E1S2[2]) - 
                   accelterm^2*(19 + 15*E1S2[2])))*m[2]) + (-1 + \[Gamma]^2)*
              S[2] . S[2]*(-2*(-9 + 4*(-1 + accelterm)*accelterm*\[Gamma]^6*
                  (-5 + E1S2[1]) - 5*E1S2[2] - E1S2[1]*(1 - 2*accelterm + 
                   2*accelterm^2 + 9*E1S2[2]) - \[Gamma]^4*(33 + accelterm*
                    (24 - 10*E1S2[1]) + 2*accelterm^2*(-12 + 5*E1S2[1]) + 
                   69*E1S2[2] + E1S2[1]*(97 + 33*E1S2[2])) + \[Gamma]^2*
                  (34 + accelterm*(4 - 8*E1S2[1]) + accelterm^2*(-4 + 
                     8*E1S2[1]) + 74*E1S2[2] + E1S2[1]*(98 + 34*E1S2[2])))*
                m[1] + (7 + 7*E1S2[1] - E1S2[2] - 26*accelterm*E1S2[2] + 
                 26*accelterm^2*E1S2[2] + 7*E1S2[1]*E1S2[2] + 
                 4*(-1 + accelterm)*accelterm*\[Gamma]^6*(10 + 3*E1S2[2]) - 
                 2*\[Gamma]^2*(11 + 79*E1S2[2] + 11*E1S2[1]*(5 + E1S2[2]) - 
                   12*accelterm*(1 + 3*E1S2[2]) + 12*accelterm^2*
                    (1 + 3*E1S2[2])) + \[Gamma]^4*(31 + accelterm*
                    (16 - 34*E1S2[2]) + 159*E1S2[2] + 2*accelterm^2*
                    (-8 + 17*E1S2[2]) + E1S2[1]*(103 + 31*E1S2[2])))*m[2])) + 
           (-1 + \[Gamma]^2)*S[1] . S[1]*((-1 + \[Gamma]^2)*S[2] . S[2]*
              ((6 + 4*(-1 + accelterm)*accelterm*\[Gamma]^6*(10 + 
                   3*E1S2[1]) + 14*E1S2[2] + 6*E1S2[1]*(1 - 2*accelterm + 
                   2*accelterm^2 + E1S2[2]) - \[Gamma]^2*(29 + accelterm*
                    (8 - 30*E1S2[1]) + accelterm^2*(-8 + 30*E1S2[1]) + 
                   117*E1S2[2] + E1S2[1]*(165 + 29*E1S2[2])) + \[Gamma]^4*
                  (31 - 6*accelterm*(-8 + E1S2[1]) + 6*accelterm^2*
                    (-8 + E1S2[1]) + 103*E1S2[2] + E1S2[1]*(159 + 
                     31*E1S2[2])))*m[1] + (6 + 6*(1 - 2*accelterm + 
                   2*accelterm^2)*E1S2[2] + 2*E1S2[1]*(7 + 3*E1S2[2]) + 
                 4*(-1 + accelterm)*accelterm*\[Gamma]^6*(10 + 3*E1S2[2]) - 
                 \[Gamma]^2*(29 + accelterm*(8 - 30*E1S2[2]) + 165*E1S2[2] + 
                   E1S2[1]*(117 + 29*E1S2[2]) + accelterm^2*(-8 + 
                     30*E1S2[2])) + \[Gamma]^4*(31 - 6*accelterm*(-8 + 
                     E1S2[2]) + 6*accelterm^2*(-8 + E1S2[2]) + 159*E1S2[2] + 
                   E1S2[1]*(103 + 31*E1S2[2])))*m[2]) + (S[2] . v[1])^2*
              ((4*(-1 + accelterm)*accelterm*\[Gamma]^6*(10 + 3*E1S2[1]) + 
                 7*(1 + E1S2[2]) + E1S2[1]*(-1 - 26*accelterm + 
                   26*accelterm^2 + 7*E1S2[2]) - 2*\[Gamma]^2*(11 - 
                   12*accelterm*(1 + 3*E1S2[1]) + 12*accelterm^2*
                    (1 + 3*E1S2[1]) + 55*E1S2[2] + E1S2[1]*(79 + 
                     11*E1S2[2])) + \[Gamma]^4*(31 + accelterm*(16 - 
                     34*E1S2[1]) + 2*accelterm^2*(-8 + 17*E1S2[1]) + 
                   103*E1S2[2] + E1S2[1]*(159 + 31*E1S2[2])))*m[1] - 2*
                (-9 - 5*E1S2[1] + 4*(-1 + accelterm)*accelterm*\[Gamma]^6*
                  (-5 + E1S2[2]) - E1S2[2] + 2*accelterm*E1S2[2] - 
                 2*accelterm^2*E1S2[2] - 9*E1S2[1]*E1S2[2] - \[Gamma]^4*
                  (33 + accelterm*(24 - 10*E1S2[2]) + 97*E1S2[2] + 
                   2*accelterm^2*(-12 + 5*E1S2[2]) + E1S2[1]*(69 + 
                     33*E1S2[2])) + \[Gamma]^2*(34 + accelterm*(4 - 
                     8*E1S2[2]) + 98*E1S2[2] + accelterm^2*(-4 + 8*E1S2[2]) + 
                   E1S2[1]*(74 + 34*E1S2[2])))*m[2]))))))/
     (Sqrt[qq]*(-1 + \[Gamma]^2)^3*m[1]*m[2])
 
 
amp[3, 0] = -1/16384*(\[Gamma]*eps[q, S[1], v[1], v[2]]*m[2]*
       ((-1 + \[Gamma]^2)*(q . S[1])^2*(((-17 + 29*\[Gamma]^2)*B1S3[1] + 
            (-3 + 7*\[Gamma]^2)*E1S2[1])*m[1]^5 + 6*accelterm^2*
           (1 - 2*\[Gamma]^2)^2*E1S2[1]*m[1]^4*m[2] - 2*accelterm*
           (-2 + \[Gamma]^2*(2 - 12*E1S2[1]) + 3*E1S2[1] + 
            12*\[Gamma]^4*E1S2[1])*m[1]^4*m[2] + 
          2*((-2 + 8*\[Gamma]^2)*B1S3[1] + E1S2[1]*(-3 - E1S2[1] + 
              2*\[Gamma]^2*(1 + E1S2[1])))*m[1]^4*m[2] - 8*(-1 + \[Gamma]^2)*
           m[1]^2*m[2]*R1S1K1[1] + 4*(-1 + \[Gamma]^2)*m[2]*R1S1K1[1]^2) + 
        qq*((-1 + \[Gamma]^2)*S[1] . S[1]*((-5 + 9*\[Gamma]^2)*
             (B1S3[1] + 3*E1S2[1])*m[1]^5 + 2*accelterm^2*(2 - 7*\[Gamma]^2 + 
              6*\[Gamma]^4)*E1S2[1]*m[1]^4*m[2] - 2*accelterm*
             (-3 + \[Gamma]^2*(3 - 7*E1S2[1]) + 2*E1S2[1] + 6*\[Gamma]^4*E1S2[
                1])*m[1]^4*m[2] + 2*((-8 + E1S2[1])*E1S2[1] + 
              \[Gamma]^2*(2*B1S3[1] + (13 - 2*E1S2[1])*E1S2[1]))*m[1]^4*
             m[2] - 12*(-1 + \[Gamma]^2)*m[1]^2*m[2]*R1S1K1[1] + 
            6*(-1 + \[Gamma]^2)*m[2]*R1S1K1[1]^2) + 2*(S[1] . v[2])^2*
           (4*(-1 + 2*\[Gamma]^2)*(B1S3[1] + 3*E1S2[1])*m[1]^5 + 
            accelterm^2*(1 - 5*\[Gamma]^2 + 6*\[Gamma]^4)*E1S2[1]*m[1]^4*
             m[2] - accelterm*(-8 + \[Gamma]^2*(8 - 5*E1S2[1]) + E1S2[1] + 
              6*\[Gamma]^4*E1S2[1])*m[1]^4*m[2] + 
            (2*(1 + \[Gamma]^2)*B1S3[1] + E1S2[1]*(-13 + \[Gamma]^2*
                 (23 - 7*E1S2[1]) + 5*E1S2[1]))*m[1]^4*m[2] - 
            16*(-1 + \[Gamma]^2)*m[1]^2*m[2]*R1S1K1[1] + 8*(-1 + \[Gamma]^2)*
             m[2]*R1S1K1[1]^2))))/(Sqrt[qq]*(-1 + \[Gamma]^2)^2*m[1]^6)
 
amp[3, 1] = ((-1/196608*I)*((-1 + \[Gamma]^2)^2*(q . S[1])^3*q . S[2]*
        (3*((25 - 121*\[Gamma]^2 + 116*\[Gamma]^4)*B1S3[1] + 
           (-5 - 27*\[Gamma]^2 + 28*\[Gamma]^4)*E1S2[1])*m[1]^5 + 
         (4*(2 - 55*\[Gamma]^2 + 68*\[Gamma]^4)*B1S3[1] + 
           3*E1S2[1]*(10 + 3*E1S2[1] + 16*\[Gamma]^4*(1 + E1S2[1]) - 
             \[Gamma]^2*(30 + 19*E1S2[1])))*m[1]^4*m[2] + 
         8*accelterm^2*\[Gamma]^2*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*m[1]^4*
          (5*B1S3[1]*m[1] + 3*E1S2[1]*m[1] + 18*E1S2[1]*m[2]) - 
         accelterm*(-1 + \[Gamma]^2)*m[1]^4*(8*\[Gamma]^2*(-1 + 2*\[Gamma]^2)*
            (5*B1S3[1] + 3*E1S2[1])*m[1] + 
           3*(-5 + \[Gamma]^2*(16 - 48*E1S2[1]) + 96*\[Gamma]^4*E1S2[1])*
            m[2]) - 6*(5 - 21*\[Gamma]^2 + 16*\[Gamma]^4)*m[1]^2*m[2]*
          R1S1K1[1] + 3*(5 - 21*\[Gamma]^2 + 16*\[Gamma]^4)*m[2]*
          R1S1K1[1]^2) + qq*(-1 + \[Gamma]^2)*(q . S[1])^2*
        (-4*\[Gamma]*S[1] . v[2]*S[2] . v[1]*
          (3*((-1 - 22*\[Gamma]^2 + 29*\[Gamma]^4)*B1S3[1] + 
             (-3 - 2*\[Gamma]^2 + 7*\[Gamma]^4)*E1S2[1])*m[1]^5 + 
           2*((-5 - 26*\[Gamma]^2 + 40*\[Gamma]^4)*B1S3[1] + 
             3*E1S2[1]*(-1 - 2*E1S2[1] + 2*\[Gamma]^2*(1 + E1S2[1])))*m[1]^4*
            m[2] + 2*accelterm^2*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*m[1]^4*
            ((4 + 5*\[Gamma]^2)*B1S3[1]*m[1] + 3*\[Gamma]^2*E1S2[1]*m[1] + 
             3*(1 + 5*\[Gamma]^2)*E1S2[1]*m[2]) - 2*accelterm*
            (-1 + \[Gamma]^2)*m[1]^4*((-1 + 2*\[Gamma]^2)*((4 + 5*\[Gamma]^2)*
                B1S3[1] + 3*\[Gamma]^2*E1S2[1])*m[1] + 
             (-6 + (-3 - 9*\[Gamma]^2 + 30*\[Gamma]^4)*E1S2[1])*m[2]) + 
           24*(-1 + \[Gamma]^2)*m[1]^2*m[2]*R1S1K1[1] - 12*(-1 + \[Gamma]^2)*
            m[2]*R1S1K1[1]^2) + (-1 + \[Gamma]^2)*S[1] . S[2]*
          (((51 - 363*\[Gamma]^2 + 348*\[Gamma]^4)*B1S3[1] + 
             3*(3 - 27*\[Gamma]^2 + 28*\[Gamma]^4)*E1S2[1])*m[1]^5 + 
           (4*(11 - 82*\[Gamma]^2 + 80*\[Gamma]^4)*B1S3[1] + 
             3*E1S2[1]*(-2 - E1S2[1] + \[Gamma]^2*(6 + E1S2[1])))*m[1]^4*
            m[2] + 8*accelterm^2*\[Gamma]^2*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*
            m[1]^4*(5*B1S3[1]*m[1] + 3*E1S2[1]*m[1] + 15*E1S2[1]*m[2]) - 
           accelterm*(-1 + \[Gamma]^2)*m[1]^4*(8*\[Gamma]^2*
              (-1 + 2*\[Gamma]^2)*(5*B1S3[1] + 3*E1S2[1])*m[1] + 
             3*(-1 - 40*\[Gamma]^2*E1S2[1] + 80*\[Gamma]^4*E1S2[1])*m[2]) + 
           6*(-1 + \[Gamma]^2)*m[1]^2*m[2]*R1S1K1[1] - 3*(-1 + \[Gamma]^2)*
            m[2]*R1S1K1[1]^2)) + qq*(-1 + \[Gamma]^2)*q . S[1]*q . S[2]*
        ((-1 + \[Gamma]^2)*S[1] . S[1]*
          (3*((13 - 37*\[Gamma]^2 + 36*\[Gamma]^4)*B1S3[1] + 
             (7 - 111*\[Gamma]^2 + 108*\[Gamma]^4)*E1S2[1])*m[1]^5 + 
           (4*(-4 + 2*\[Gamma]^2 + 11*\[Gamma]^4)*B1S3[1] - 
             3*E1S2[1]*(-4*(6 + E1S2[1]) + \[Gamma]^2*(142 + E1S2[1]) + 
               \[Gamma]^4*(-122 + 3*E1S2[1])))*m[1]^4*m[2] + 
           8*accelterm^2*\[Gamma]^2*(-1 + \[Gamma]^2)*m[1]^4*
            ((-1 + 2*\[Gamma]^2)*(B1S3[1] + 3*E1S2[1])*m[1] + 
             3*(-4 + 7*\[Gamma]^2)*E1S2[1]*m[2]) - accelterm*
            (-1 + \[Gamma]^2)*m[1]^4*(8*\[Gamma]^2*(-1 + 2*\[Gamma]^2)*
              (B1S3[1] + 3*E1S2[1])*m[1] + 3*(-12 + \[Gamma]^2*
                (27 - 32*E1S2[1]) + 56*\[Gamma]^4*E1S2[1])*m[2]) - 
           18*(4 - 13*\[Gamma]^2 + 9*\[Gamma]^4)*m[1]^2*m[2]*R1S1K1[1] + 
           9*(4 - 13*\[Gamma]^2 + 9*\[Gamma]^4)*m[2]*R1S1K1[1]^2) + 
         (S[1] . v[2])^2*(24*((3 - 8*\[Gamma]^2 + 8*\[Gamma]^4)*B1S3[1] + 
             (1 - 24*\[Gamma]^2 + 24*\[Gamma]^4)*E1S2[1])*m[1]^5 + 
           24*accelterm^2*(2 - \[Gamma]^2 - 8*\[Gamma]^4 + 7*\[Gamma]^6)*
            E1S2[1]*m[1]^4*m[2] - 3*accelterm*(-1 + \[Gamma]^2)*
            (-25 + \[Gamma]^2*(57 - 8*E1S2[1]) - 16*E1S2[1] + 
             56*\[Gamma]^4*E1S2[1])*m[1]^4*m[2] + 
           (4*(-4 + 11*\[Gamma]^2 + 11*\[Gamma]^4)*B1S3[1] - 
             3*E1S2[1]*(-26 + \[Gamma]^2*(200 - 34*E1S2[1]) + E1S2[1] + 
               \[Gamma]^4*(-182 + 33*E1S2[1])))*m[1]^4*m[2] - 
           6*(25 - 82*\[Gamma]^2 + 57*\[Gamma]^4)*m[1]^2*m[2]*R1S1K1[1] + 
           3*(25 - 82*\[Gamma]^2 + 57*\[Gamma]^4)*m[2]*R1S1K1[1]^2)) + 
       qq^2*((-1 + \[Gamma]^2)*S[1] . S[1]*((-1 + \[Gamma]^2)*S[1] . S[2]*
            (3*(5 - 37*\[Gamma]^2 + 36*\[Gamma]^4)*(B1S3[1] + 3*E1S2[1])*
              m[1]^5 + ((8 - 76*\[Gamma]^2 + 80*\[Gamma]^4)*B1S3[1] + 3*
                E1S2[1]*(19*\[Gamma]^2*(-6 + E1S2[1]) - 4*(-4 + E1S2[1]) - 
                 5*\[Gamma]^4*(-22 + 3*E1S2[1])))*m[1]^4*m[2] + 
             8*accelterm^2*\[Gamma]^2*(-1 + \[Gamma]^2)*m[1]^4*
              ((-1 + 2*\[Gamma]^2)*(B1S3[1] + 3*E1S2[1])*m[1] + 3*
                (-3 + 5*\[Gamma]^2)*E1S2[1]*m[2]) - accelterm*
              (-1 + \[Gamma]^2)*m[1]^4*(8*\[Gamma]^2*(-1 + 2*\[Gamma]^2)*
                (B1S3[1] + 3*E1S2[1])*m[1] + 3*(-4 + 40*\[Gamma]^4*E1S2[1] - 
                 3*\[Gamma]^2*(-5 + 8*E1S2[1]))*m[2]) - 
             6*(4 - 19*\[Gamma]^2 + 15*\[Gamma]^4)*m[1]^2*m[2]*R1S1K1[1] + 
             3*(4 - 19*\[Gamma]^2 + 15*\[Gamma]^4)*m[2]*R1S1K1[1]^2) - 
           2*\[Gamma]*S[1] . v[2]*S[2] . v[1]*(6*(-1 - 6*\[Gamma]^2 + 9*
                \[Gamma]^4)*(B1S3[1] + 3*E1S2[1])*m[1]^5 + 
             (4*(-5 - 2*\[Gamma]^2 + 10*\[Gamma]^4)*B1S3[1] + 3*E1S2[1]*
                (14 + \[Gamma]^4*(90 - 25*E1S2[1]) - 17*E1S2[1] + 
                 \[Gamma]^2*(-92 + 42*E1S2[1])))*m[1]^4*m[2] + 
             4*accelterm^2*(-1 + \[Gamma]^2)*m[1]^4*((-2 + 3*\[Gamma]^2 + 
                 2*\[Gamma]^4)*(B1S3[1] + 3*E1S2[1])*m[1] + 3*\[Gamma]^2*
                (-3 + 5*\[Gamma]^2)*E1S2[1]*m[2]) - accelterm*
              (-1 + \[Gamma]^2)*m[1]^4*(4*(-2 + 3*\[Gamma]^2 + 2*\[Gamma]^4)*
                (B1S3[1] + 3*E1S2[1])*m[1] + (-51 + \[Gamma]^2*(75 - 
                   36*E1S2[1]) + 60*\[Gamma]^4*E1S2[1])*m[2]) - 
             6*(17 - 42*\[Gamma]^2 + 25*\[Gamma]^4)*m[1]^2*m[2]*R1S1K1[1] + 
             3*(17 - 42*\[Gamma]^2 + 25*\[Gamma]^4)*m[2]*R1S1K1[1]^2)) + 
         (S[1] . v[2])^2*(-8*\[Gamma]*S[1] . v[2]*S[2] . v[1]*
            (4*\[Gamma]^2*(-5 + 6*\[Gamma]^2)*(B1S3[1] + 3*E1S2[1])*m[1]^5 + 
             ((-7 + \[Gamma]^2 + 10*\[Gamma]^4)*B1S3[1] + 3*E1S2[1]*
                (5 - 10*\[Gamma]^4*(-3 + E1S2[1]) - 6*E1S2[1] + \[Gamma]^2*
                  (-31 + 16*E1S2[1])))*m[1]^4*m[2] + accelterm^2*
              (-1 + \[Gamma]^2)*m[1]^4*(2*(-1 + 2*\[Gamma]^2)*(B1S3[1] + 
                 3*E1S2[1])*m[1] + 3*(-1 + 5*\[Gamma]^4)*E1S2[1]*m[2]) - 
             accelterm*(-1 + \[Gamma]^2)*m[1]^4*(2*(-1 + 2*\[Gamma]^2)*
                (B1S3[1] + 3*E1S2[1])*m[1] + 3*(-6 + 10*\[Gamma]^2 - 
                 E1S2[1] + 5*\[Gamma]^4*E1S2[1])*m[2]) - 
             12*(3 - 8*\[Gamma]^2 + 5*\[Gamma]^4)*m[1]^2*m[2]*R1S1K1[1] + 
             6*(3 - 8*\[Gamma]^2 + 5*\[Gamma]^4)*m[2]*R1S1K1[1]^2) + 
           (-1 + \[Gamma]^2)*S[1] . S[2]*(24*(1 - 8*\[Gamma]^2 + 8*
                \[Gamma]^4)*(B1S3[1] + 3*E1S2[1])*m[1]^5 + 24*accelterm^2*
              (1 - \[Gamma]^2 - 5*\[Gamma]^4 + 5*\[Gamma]^6)*E1S2[1]*m[1]^4*
              m[2] - 3*accelterm*(-1 + \[Gamma]^2)*(-13 + 45*\[Gamma]^2 - 8*
                E1S2[1] + 40*\[Gamma]^4*E1S2[1])*m[1]^4*m[2] + 
             ((-4 - 52*\[Gamma]^2 + 80*\[Gamma]^4)*B1S3[1] + 3*E1S2[1]*
                (22 - 13*E1S2[1] - 5*\[Gamma]^4*(-34 + 9*E1S2[1]) + 
                 2*\[Gamma]^2*(-84 + 29*E1S2[1])))*m[1]^4*m[2] - 
             6*(13 - 58*\[Gamma]^2 + 45*\[Gamma]^4)*m[1]^2*m[2]*R1S1K1[1] + 
             3*(13 - 58*\[Gamma]^2 + 45*\[Gamma]^4)*m[2]*R1S1K1[1]^2)))))/
     (Sqrt[qq]*(-1 + \[Gamma]^2)^3*m[1]^6)
 
 
amp[4, 0] = ((-1/3145728*I)*m[2]*((-1 + \[Gamma]^2)^2*(q . S[1])^4*
        (((-52 - 424*\[Gamma]^2 + 476*\[Gamma]^4)*B1S3[1] - 
           3*(9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*E1S2[1]^2 + 
           (359 - 1618*\[Gamma]^2 + 1499*\[Gamma]^4)*E1S4[1])*m[1]^3 + 
         8*(-15*accelterm*E1S2[1] + 27*E1S2[1]^2 + 2*(-1 + \[Gamma]^2)*
            B1S3[1]*(-5 - 3*E1S2[1] + \[Gamma]^4*(-6 - 80*accelterm + 80*
                accelterm^2 + 6*E1S2[1]) + \[Gamma]^2*(14 + 40*accelterm - 40*
                accelterm^2 + 18*E1S2[1])) - 10*E1S4[1] + 
           \[Gamma]^2*(72*B2S4a[1] + 27*accelterm*E1S2[1] - 93*E1S2[1]^2 - 
             40*E1S4[1] - 90*E2S4a[1]) + 36*\[Gamma]^6*(2*B2S4a[1] - 
             accelterm*E1S2[1] - E1S2[1]^2 - 2*E2S4a[1]) + 18*E2S4a[1] + 
           8*\[Gamma]^4*(-18*B2S4a[1] + 3*accelterm*E1S2[1] + 12*E1S2[1]^2 + 
             10*E1S4[1] + 18*E2S4a[1]))*m[1]^2*m[2] - 
         24*(5 - 9*\[Gamma]^2 - 8*\[Gamma]^4 + 12*\[Gamma]^6)*E1S2[1]*m[2]*
          R1S1K1[1]) + 2*qq*(-1 + \[Gamma]^2)*(q . S[1])^2*
        ((-1 + \[Gamma]^2)*S[1] . S[1]*
          ((4*(11 - 250*\[Gamma]^2 + 239*\[Gamma]^4)*B1S3[1] + 
             3*(13 - 46*\[Gamma]^2 + 49*\[Gamma]^4)*E1S2[1]^2 + 
             (197 - 862*\[Gamma]^2 + 809*\[Gamma]^4)*E1S4[1])*m[1]^3 + 
           8*(-9*B2S4b[1] - 24*accelterm*E1S2[1] + 36*E1S2[1]^2 + 
             (-1 + \[Gamma]^2)*B1S3[1]*(-13 + \[Gamma]^2*(97 + 48*accelterm - 
                 48*accelterm^2 - 9*E1S2[1]) - 3*E1S2[1] + 6*\[Gamma]^4*
                (-1 - 16*accelterm + 16*accelterm^2 + E1S2[1])) - 4*E1S4[1] + 
             18*\[Gamma]^6*(2*B2S4a[1] - accelterm*E1S2[1] - E1S2[1]^2 - 2*
                E2S4a[1]) + 24*E2S4a[1] + \[Gamma]^2*(36*B2S4a[1] + 18*
                B2S4b[1] + 51*accelterm*E1S2[1] - 111*E1S2[1]^2 - 22*
                E1S4[1] - 90*E2S4a[1] - 54*E2S4b[1]) + 15*E2S4b[1] + 
             \[Gamma]^4*(-72*B2S4a[1] - 9*B2S4b[1] - 9*accelterm*E1S2[1] + 99*
                E1S2[1]^2 + 44*E1S4[1] + 102*E2S4a[1] + 39*E2S4b[1]))*m[1]^2*
            m[2] - 24*(8 - 17*\[Gamma]^2 + 3*\[Gamma]^4 + 6*\[Gamma]^6)*
            E1S2[1]*m[2]*R1S1K1[1]) + 2*(S[1] . v[2])^2*
          (((4 - 776*\[Gamma]^2 + 772*\[Gamma]^4)*B1S3[1] + 
             3*(15 - 62*\[Gamma]^2 + 63*\[Gamma]^4)*E1S2[1]^2 + 
             (151 - 590*\[Gamma]^2 + 583*\[Gamma]^4)*E1S4[1])*m[1]^3 + 
           4*(36*(-1 + \[Gamma]^2)^2*(1 + \[Gamma]^2)*B2S4a[1] - 
             57*accelterm*E1S2[1] + 120*accelterm*\[Gamma]^2*E1S2[1] - 
             45*accelterm*\[Gamma]^4*E1S2[1] - 18*accelterm*\[Gamma]^6*
              E1S2[1] + 81*E1S2[1]^2 - 210*\[Gamma]^2*E1S2[1]^2 + 
             159*\[Gamma]^4*E1S2[1]^2 - 18*\[Gamma]^6*E1S2[1]^2 + 
             2*(-1 + \[Gamma]^2)*B1S3[1]*(-2 + accelterm*(8 + 12*\[Gamma]^2 - 
                 56*\[Gamma]^4) + 4*accelterm^2*(-2 - 3*\[Gamma]^2 + 
                 14*\[Gamma]^4) + \[Gamma]^2*(65 - 21*E1S2[1]) + 3*\[Gamma]^4*
                (-1 + E1S2[1]) + 6*E1S2[1]) - 10*E1S4[1] + 2*\[Gamma]^2*
              E1S4[1] + 44*\[Gamma]^4*E1S4[1] + 54*E2S4a[1] - 
             144*\[Gamma]^2*E2S4a[1] + 126*\[Gamma]^4*E2S4a[1] - 
             36*\[Gamma]^6*E2S4a[1])*m[1]^2*m[2] - 
           12*(19 - 40*\[Gamma]^2 + 15*\[Gamma]^4 + 6*\[Gamma]^6)*E1S2[1]*
            m[2]*R1S1K1[1])) + qq^2*((-1 + \[Gamma]^2)^2*(S[1] . S[1])^2*
          ((4*(11 - 250*\[Gamma]^2 + 239*\[Gamma]^4)*B1S3[1] + 
             (59 - 250*\[Gamma]^2 + 239*\[Gamma]^4)*(3*E1S2[1]^2 + E1S4[1]))*
            m[1]^3 + 8*(2*(-1 + \[Gamma]^2)*B1S3[1]*(\[Gamma]^2*
                (47 + 8*accelterm - 8*accelterm^2 - 15*E1S2[1]) + 8*
                \[Gamma]^4*(1 - 2*accelterm + 2*accelterm^2 - E1S2[1]) + 4*
                (-1 + E1S2[1])) - 12*(2*B2S4b[1] + 5*B2S4c[1] + 2*accelterm*
                E1S2[1] - 6*E1S2[1]^2 - 4*E2S4a[1] - 6*E2S4b[1] - 11*
                E2S4c[1]) - 3*\[Gamma]^6*(32*B2S4a[1] + 70*B2S4b[1] + 140*
                B2S4c[1] + 19*accelterm*E1S2[1] + 19*E1S2[1]^2 + 38*
                E2S4a[1] + 70*E2S4b[1] + 140*E2S4c[1]) - 2*\[Gamma]^2*
              (48*B2S4a[1] + 81*B2S4b[1] + 150*B2S4c[1] - 12*accelterm*
                E1S2[1] + 120*E1S2[1]^2 + 4*E1S4[1] + 96*E2S4a[1] + 153*
                E2S4b[1] + 246*E2S4c[1]) + \[Gamma]^4*(192*B2S4a[1] + 396*
                B2S4b[1] + 780*B2S4c[1] + 57*accelterm*E1S2[1] + 243*
                E1S2[1]^2 + 14*E1S4[1] + 258*E2S4a[1] + 444*E2S4b[1] + 780*
                E2S4c[1]))*m[1]^2*m[2] - 24*(8 - 8*\[Gamma]^2 - 
             19*\[Gamma]^4 + 19*\[Gamma]^6)*E1S2[1]*m[2]*R1S1K1[1]) + 
         4*(-1 + \[Gamma]^2)*S[1] . S[1]*(S[1] . v[2])^2*
          (((4 - 776*\[Gamma]^2 + 772*\[Gamma]^4)*B1S3[1] + 
             (49 - 194*\[Gamma]^2 + 193*\[Gamma]^4)*(3*E1S2[1]^2 + E1S4[1]))*
            m[1]^3 + 4*(-48*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)*
              B2S4a[1] + 3*B2S4b[1] - 111*\[Gamma]^2*B2S4b[1] + 
             213*\[Gamma]^4*B2S4b[1] - 105*\[Gamma]^6*B2S4b[1] - 
             48*accelterm*E1S2[1] + 111*accelterm*\[Gamma]^2*E1S2[1] - 
             6*accelterm*\[Gamma]^4*E1S2[1] - 57*accelterm*\[Gamma]^6*
              E1S2[1] + 108*E1S2[1]^2 - 363*\[Gamma]^2*E1S2[1]^2 + 
             348*\[Gamma]^4*E1S2[1]^2 - 57*\[Gamma]^6*E1S2[1]^2 + 
             (-1 + \[Gamma]^2)*B1S3[1]*(-1 + accelterm*(8 - 32*\[Gamma]^4) + 
               8*accelterm^2*(-1 + 4*\[Gamma]^4) + \[Gamma]^2*(118 - 
                 54*E1S2[1]) - 51*\[Gamma]^4*(-1 + E1S2[1]) + 33*E1S2[1]) - 
             4*E1S4[1] + 2*\[Gamma]^2*E1S4[1] + 14*\[Gamma]^4*E1S4[1] + 
             72*E2S4a[1] - 258*\[Gamma]^2*E2S4a[1] + 300*\[Gamma]^4*
              E2S4a[1] - 114*\[Gamma]^6*E2S4a[1] + 27*E2S4b[1] - 
             159*\[Gamma]^2*E2S4b[1] + 237*\[Gamma]^4*E2S4b[1] - 
             105*\[Gamma]^6*E2S4b[1])*m[1]^2*m[2] - 
           12*(16 - 37*\[Gamma]^2 + 2*\[Gamma]^4 + 19*\[Gamma]^6)*E1S2[1]*
            m[2]*R1S1K1[1]) + 8*(S[1] . v[2])^4*
          (16*(3*E1S2[1]^2 + E1S4[1] - 4*\[Gamma]^2*(4*B1S3[1] + 3*
                E1S2[1]^2 + E1S4[1]) + 4*\[Gamma]^4*(4*B1S3[1] + 3*
                E1S2[1]^2 + E1S4[1]))*m[1]^3 + 
           (-96*(-1 + \[Gamma]^2)^3*B2S4a[1] - 87*accelterm*E1S2[1] + 
             213*accelterm*\[Gamma]^2*E1S2[1] - 69*accelterm*\[Gamma]^4*
              E1S2[1] - 57*accelterm*\[Gamma]^6*E1S2[1] + 171*E1S2[1]^2 - 
             519*\[Gamma]^2*E1S2[1]^2 + 453*\[Gamma]^4*E1S2[1]^2 - 
             57*\[Gamma]^6*E1S2[1]^2 + 2*(-1 + \[Gamma]^2)*B1S3[1]*
              (3 - 8*accelterm*(-1 + \[Gamma]^2 + 2*\[Gamma]^4) + 8*
                accelterm^2*(-1 + \[Gamma]^2 + 2*\[Gamma]^4) + \[Gamma]^2*
                (66 - 34*E1S2[1]) - 43*\[Gamma]^4*(-1 + E1S2[1]) + 29*
                E1S2[1]) - 10*E1S4[1] + 12*\[Gamma]^2*E1S4[1] + 
             14*\[Gamma]^4*E1S4[1] + 114*E2S4a[1] - 342*\[Gamma]^2*E2S4a[1] + 
             342*\[Gamma]^4*E2S4a[1] - 114*\[Gamma]^6*E2S4a[1])*m[1]^2*m[2] - 
           3*(29 - 71*\[Gamma]^2 + 23*\[Gamma]^4 + 19*\[Gamma]^6)*E1S2[1]*
            m[2]*R1S1K1[1]))))/(Sqrt[qq]*(-1 + \[Gamma]^2)^3*m[1]^5)
 

 
-((3 I (-1+5 \[Gamma]^2) m[1] m[2] (m[1]+m[2]))/(2048 Sqrt[qq]))
1/(2048 Sqrt[qq] (-1+\[Gamma]^2)) \[Gamma] eps[q,S[2],v[1],v[2]] m[1] ((9-15 \[Gamma]^2+2 accelterm (1-2 \[Gamma]^2)^2-2 accelterm^2 (1-2 \[Gamma]^2)^2) m[1]+4 (3-5 \[Gamma]^2) m[2])
-((I m[1] ((-1+\[Gamma]^2) (q . S[2])^2 (4 (1-2 accelterm (1+3 \[Gamma]^2-16 \[Gamma]^4+12 \[Gamma]^6)+accelterm^2 (2+6 \[Gamma]^2-32 \[Gamma]^4+24 \[Gamma]^6)+3 E1S2[2]+30 \[Gamma]^4 E1S2[2]-\[Gamma]^2 (1+29 E1S2[2])) m[1]+(-5+35 E1S2[2]-6 \[Gamma]^2 (5+29 E1S2[2])+5 \[Gamma]^4 (7+31 E1S2[2])) m[2])+qq (2 (S[2] . v[1])^2 ((-2-4 accelterm (5-12 \[Gamma]^2+\[Gamma]^4+6 \[Gamma]^6)+4 accelterm^2 (5-12 \[Gamma]^2+\[Gamma]^4+6 \[Gamma]^6)+6 E1S2[2]+30 \[Gamma]^4 (1+E1S2[2])-4 \[Gamma]^2 (7+5 E1S2[2])) m[1]+(1+17 E1S2[2]-66 \[Gamma]^2 (1+E1S2[2])+65 \[Gamma]^4 (1+E1S2[2])) m[2])+(-1+\[Gamma]^2) S[2] . S[2] (4 (-2 accelterm (2-3 \[Gamma]^2-5 \[Gamma]^4+6 \[Gamma]^6)+2 accelterm^2 (2-3 \[Gamma]^2-5 \[Gamma]^4+6 \[Gamma]^6)+2 (1+E1S2[2])+15 \[Gamma]^4 (1+E1S2[2])-\[Gamma]^2 (17+13 E1S2[2])) m[1]+(7+23 E1S2[2]-102 \[Gamma]^2 (1+E1S2[2])+95 \[Gamma]^4 (1+E1S2[2])) m[2]))))/(32768 Sqrt[qq] (-1+\[Gamma]^2)^2 m[2]))
-((\[Gamma] eps[q,S[2],v[1],v[2]] m[1] ((-1+\[Gamma]^2) (q . S[2])^2 (6 accelterm^2 (1-2 \[Gamma]^2)^2 E1S2[2] m[1] m[2]^4-2 accelterm (-2+\[Gamma]^2 (2-12 E1S2[2])+3 E1S2[2]+12 \[Gamma]^4 E1S2[2]) m[1] m[2]^4+((-17+29 \[Gamma]^2) B1S3[2]+(-3+7 \[Gamma]^2) E1S2[2]) m[2]^5+2 m[1] (((-2+8 \[Gamma]^2) B1S3[2]+E1S2[2] (-3-E1S2[2]+2 \[Gamma]^2 (1+E1S2[2]))) m[2]^4-4 (-1+\[Gamma]^2) m[2]^2 R1S1K1[2]+2 (-1+\[Gamma]^2) R1S1K1[2]^2))+qq ((-1+\[Gamma]^2) S[2] . S[2] (2 accelterm^2 (2-7 \[Gamma]^2+6 \[Gamma]^4) E1S2[2] m[1] m[2]^4-2 accelterm (-3+\[Gamma]^2 (3-7 E1S2[2])+2 E1S2[2]+6 \[Gamma]^4 E1S2[2]) m[1] m[2]^4+2 ((-8+E1S2[2]) E1S2[2]+\[Gamma]^2 (2 B1S3[2]+(13-2 E1S2[2]) E1S2[2])) m[1] m[2]^4+(-5+9 \[Gamma]^2) (B1S3[2]+3 E1S2[2]) m[2]^5-12 (-1+\[Gamma]^2) m[1] m[2]^2 R1S1K1[2]+6 (-1+\[Gamma]^2) m[1] R1S1K1[2]^2)+2 (S[2] . v[1])^2 (accelterm^2 (1-5 \[Gamma]^2+6 \[Gamma]^4) E1S2[2] m[1] m[2]^4-accelterm (-8+\[Gamma]^2 (8-5 E1S2[2])+E1S2[2]+6 \[Gamma]^4 E1S2[2]) m[1] m[2]^4+4 (-1+2 \[Gamma]^2) (B1S3[2]+3 E1S2[2]) m[2]^5+m[1] ((2 (1+\[Gamma]^2) B1S3[2]+E1S2[2] (-13+\[Gamma]^2 (23-7 E1S2[2])+5 E1S2[2])) m[2]^4-16 (-1+\[Gamma]^2) m[2]^2 R1S1K1[2]+8 (-1+\[Gamma]^2) R1S1K1[2]^2)))))/(16384 Sqrt[qq] (-1+\[Gamma]^2)^2 m[2]^6))
-((I m[1] ((-1+\[Gamma]^2)^2 (q . S[2])^4 (((-52-424 \[Gamma]^2+476 \[Gamma]^4) B1S3[2]-3 (9-14 \[Gamma]^2+21 \[Gamma]^4) E1S2[2]^2+(359-1618 \[Gamma]^2+1499 \[Gamma]^4) E1S4[2]) m[2]^3+8 m[1] ((-15 accelterm E1S2[2]+27 E1S2[2]^2+2 (-1+\[Gamma]^2) B1S3[2] (-5-3 E1S2[2]+\[Gamma]^4 (-6-80 accelterm+80 accelterm^2+6 E1S2[2])+\[Gamma]^2 (14+40 accelterm-40 accelterm^2+18 E1S2[2]))-10 E1S4[2]+\[Gamma]^2 (72 B2S4a[2]+27 accelterm E1S2[2]-93 E1S2[2]^2-40 E1S4[2]-90 E2S4a[2])+36 \[Gamma]^6 (2 B2S4a[2]-accelterm E1S2[2]-E1S2[2]^2-2 E2S4a[2])+18 E2S4a[2]+8 \[Gamma]^4 (-18 B2S4a[2]+3 accelterm E1S2[2]+12 E1S2[2]^2+10 E1S4[2]+18 E2S4a[2])) m[2]^2+3 (-5+9 \[Gamma]^2+8 \[Gamma]^4-12 \[Gamma]^6) E1S2[2] R1S1K1[2]))+2 qq (-1+\[Gamma]^2) (q . S[2])^2 ((-1+\[Gamma]^2) S[2] . S[2] ((4 (11-250 \[Gamma]^2+239 \[Gamma]^4) B1S3[2]+3 (13-46 \[Gamma]^2+49 \[Gamma]^4) E1S2[2]^2+(197-862 \[Gamma]^2+809 \[Gamma]^4) E1S4[2]) m[2]^3+8 m[1] ((-9 B2S4b[2]-24 accelterm E1S2[2]+36 E1S2[2]^2+(-1+\[Gamma]^2) B1S3[2] (-13+\[Gamma]^2 (97+48 accelterm-48 accelterm^2-9 E1S2[2])-3 E1S2[2]+6 \[Gamma]^4 (-1-16 accelterm+16 accelterm^2+E1S2[2]))-4 E1S4[2]+18 \[Gamma]^6 (2 B2S4a[2]-accelterm E1S2[2]-E1S2[2]^2-2 E2S4a[2])+24 E2S4a[2]+\[Gamma]^2 (36 B2S4a[2]+18 B2S4b[2]+51 accelterm E1S2[2]-111 E1S2[2]^2-22 E1S4[2]-90 E2S4a[2]-54 E2S4b[2])+15 E2S4b[2]+\[Gamma]^4 (-72 B2S4a[2]-9 B2S4b[2]-9 accelterm E1S2[2]+99 E1S2[2]^2+44 E1S4[2]+102 E2S4a[2]+39 E2S4b[2])) m[2]^2-3 (8-17 \[Gamma]^2+3 \[Gamma]^4+6 \[Gamma]^6) E1S2[2] R1S1K1[2]))+2 (S[2] . v[1])^2 (((4-776 \[Gamma]^2+772 \[Gamma]^4) B1S3[2]+3 (15-62 \[Gamma]^2+63 \[Gamma]^4) E1S2[2]^2+(151-590 \[Gamma]^2+583 \[Gamma]^4) E1S4[2]) m[2]^3+4 m[1] ((36 (-1+\[Gamma]^2)^2 (1+\[Gamma]^2) B2S4a[2]-57 accelterm E1S2[2]+120 accelterm \[Gamma]^2 E1S2[2]-45 accelterm \[Gamma]^4 E1S2[2]-18 accelterm \[Gamma]^6 E1S2[2]+81 E1S2[2]^2-210 \[Gamma]^2 E1S2[2]^2+159 \[Gamma]^4 E1S2[2]^2-18 \[Gamma]^6 E1S2[2]^2+2 (-1+\[Gamma]^2) B1S3[2] (-2+accelterm (8+12 \[Gamma]^2-56 \[Gamma]^4)+4 accelterm^2 (-2-3 \[Gamma]^2+14 \[Gamma]^4)+\[Gamma]^2 (65-21 E1S2[2])+3 \[Gamma]^4 (-1+E1S2[2])+6 E1S2[2])-10 E1S4[2]+2 \[Gamma]^2 E1S4[2]+44 \[Gamma]^4 E1S4[2]+54 E2S4a[2]-144 \[Gamma]^2 E2S4a[2]+126 \[Gamma]^4 E2S4a[2]-36 \[Gamma]^6 E2S4a[2]) m[2]^2-3 (19-40 \[Gamma]^2+15 \[Gamma]^4+6 \[Gamma]^6) E1S2[2] R1S1K1[2])))+qq^2 ((-1+\[Gamma]^2)^2 (S[2] . S[2])^2 ((4 (11-250 \[Gamma]^2+239 \[Gamma]^4) B1S3[2]+(59-250 \[Gamma]^2+239 \[Gamma]^4) (3 E1S2[2]^2+E1S4[2])) m[2]^3+8 m[1] ((2 (-1+\[Gamma]^2) B1S3[2] (\[Gamma]^2 (47+8 accelterm-8 accelterm^2-15 E1S2[2])+8 \[Gamma]^4 (1-2 accelterm+2 accelterm^2-E1S2[2])+4 (-1+E1S2[2]))-12 (2 B2S4b[2]+5 B2S4c[2]+2 accelterm E1S2[2]-6 E1S2[2]^2-4 E2S4a[2]-6 E2S4b[2]-11 E2S4c[2])-3 \[Gamma]^6 (32 B2S4a[2]+70 B2S4b[2]+140 B2S4c[2]+19 accelterm E1S2[2]+19 E1S2[2]^2+38 E2S4a[2]+70 E2S4b[2]+140 E2S4c[2])-2 \[Gamma]^2 (48 B2S4a[2]+81 B2S4b[2]+150 B2S4c[2]-12 accelterm E1S2[2]+120 E1S2[2]^2+4 E1S4[2]+96 E2S4a[2]+153 E2S4b[2]+246 E2S4c[2])+\[Gamma]^4 (192 B2S4a[2]+396 B2S4b[2]+780 B2S4c[2]+57 accelterm E1S2[2]+243 E1S2[2]^2+14 E1S4[2]+258 E2S4a[2]+444 E2S4b[2]+780 E2S4c[2])) m[2]^2+3 (-8+8 \[Gamma]^2+19 \[Gamma]^4-19 \[Gamma]^6) E1S2[2] R1S1K1[2]))+4 (-1+\[Gamma]^2) S[2] . S[2] (S[2] . v[1])^2 (((4-776 \[Gamma]^2+772 \[Gamma]^4) B1S3[2]+(49-194 \[Gamma]^2+193 \[Gamma]^4) (3 E1S2[2]^2+E1S4[2])) m[2]^3+4 m[1] ((-48 (-1+\[Gamma]^2)^2 (-1+2 \[Gamma]^2) B2S4a[2]+3 B2S4b[2]-111 \[Gamma]^2 B2S4b[2]+213 \[Gamma]^4 B2S4b[2]-105 \[Gamma]^6 B2S4b[2]-48 accelterm E1S2[2]+111 accelterm \[Gamma]^2 E1S2[2]-6 accelterm \[Gamma]^4 E1S2[2]-57 accelterm \[Gamma]^6 E1S2[2]+108 E1S2[2]^2-363 \[Gamma]^2 E1S2[2]^2+348 \[Gamma]^4 E1S2[2]^2-57 \[Gamma]^6 E1S2[2]^2+(-1+\[Gamma]^2) B1S3[2] (-1+accelterm (8-32 \[Gamma]^4)+8 accelterm^2 (-1+4 \[Gamma]^4)+\[Gamma]^2 (118-54 E1S2[2])-51 \[Gamma]^4 (-1+E1S2[2])+33 E1S2[2])-4 E1S4[2]+2 \[Gamma]^2 E1S4[2]+14 \[Gamma]^4 E1S4[2]+72 E2S4a[2]-258 \[Gamma]^2 E2S4a[2]+300 \[Gamma]^4 E2S4a[2]-114 \[Gamma]^6 E2S4a[2]+27 E2S4b[2]-159 \[Gamma]^2 E2S4b[2]+237 \[Gamma]^4 E2S4b[2]-105 \[Gamma]^6 E2S4b[2]) m[2]^2-3 (16-37 \[Gamma]^2+2 \[Gamma]^4+19 \[Gamma]^6) E1S2[2] R1S1K1[2]))+8 (S[2] . v[1])^4 (16 (3 E1S2[2]^2+E1S4[2]-4 \[Gamma]^2 (4 B1S3[2]+3 E1S2[2]^2+E1S4[2])+4 \[Gamma]^4 (4 B1S3[2]+3 E1S2[2]^2+E1S4[2])) m[2]^3+m[1] ((-96 (-1+\[Gamma]^2)^3 B2S4a[2]-87 accelterm E1S2[2]+213 accelterm \[Gamma]^2 E1S2[2]-69 accelterm \[Gamma]^4 E1S2[2]-57 accelterm \[Gamma]^6 E1S2[2]+171 E1S2[2]^2-519 \[Gamma]^2 E1S2[2]^2+453 \[Gamma]^4 E1S2[2]^2-57 \[Gamma]^6 E1S2[2]^2+2 (-1+\[Gamma]^2) B1S3[2] (3-8 accelterm (-1+\[Gamma]^2+2 \[Gamma]^4)+8 accelterm^2 (-1+\[Gamma]^2+2 \[Gamma]^4)+\[Gamma]^2 (66-34 E1S2[2])-43 \[Gamma]^4 (-1+E1S2[2])+29 E1S2[2])-10 E1S4[2]+12 \[Gamma]^2 E1S4[2]+14 \[Gamma]^4 E1S4[2]+114 E2S4a[2]-342 \[Gamma]^2 E2S4a[2]+342 \[Gamma]^4 E2S4a[2]-114 \[Gamma]^6 E2S4a[2]) m[2]^2-3 (29-71 \[Gamma]^2+23 \[Gamma]^4+19 \[Gamma]^6) E1S2[2] R1S1K1[2])))))/(3145728 Sqrt[qq] (-1+\[Gamma]^2)^3 m[2]^5))
1/(2048 Sqrt[qq] (-1+\[Gamma]^2)) \[Gamma] eps[q,S[1],v[1],v[2]] m[2] (-4 (-3+5 \[Gamma]^2) m[1]+(9-15 \[Gamma]^2+2 accelterm (1-2 \[Gamma]^2)^2-2 accelterm^2 (1-2 \[Gamma]^2)^2) m[2])
-(1/(2048 Sqrt[qq] (-1+\[Gamma]^2)^2))I ((-1+\[Gamma]^2) (3+(-21-4 accelterm+4 accelterm^2) \[Gamma]^2-4 (-5-3 accelterm+3 accelterm^2) \[Gamma]^4+8 (-1+accelterm) accelterm \[Gamma]^6) q . S[1] q . S[2]+qq ((-1+\[Gamma]^2) (3+(-21-4 accelterm+4 accelterm^2) \[Gamma]^2-4 (-5-3 accelterm+3 accelterm^2) \[Gamma]^4+8 (-1+accelterm) accelterm \[Gamma]^6) S[1] . S[2]-4 \[Gamma]^3 (-4+5 \[Gamma]^2+accelterm (-1+3 \[Gamma]^2-2 \[Gamma]^4)+accelterm^2 (1-3 \[Gamma]^2+2 \[Gamma]^4)) S[1] . v[2] S[2] . v[1])) (m[1]+m[2])
-((\[Gamma] (-1+\[Gamma]^2) q . S[1] q . S[2] eps[q,S[2],v[1],v[2]] (4 (-9+10 \[Gamma]^2+accelterm (2-3 \[Gamma]^2-3 \[Gamma]^4)+accelterm^2 (-2+3 \[Gamma]^2+3 \[Gamma]^4)+4 E1S2[2]) m[1]+(-71+(131+32 accelterm-32 accelterm^2) \[Gamma]^2+32 (-1+accelterm) accelterm \[Gamma]^4) m[2])+\[Gamma] (-1+\[Gamma]^2) (q . S[2])^2 eps[q,S[1],v[1],v[2]] (4 (7+accelterm (-4+23 \[Gamma]^2-21 \[Gamma]^4)+accelterm^2 (4-23 \[Gamma]^2+21 \[Gamma]^4)-22 E1S2[2]+10 \[Gamma]^2 (-1+4 E1S2[2])) m[1]+(56+3 (-29-4 accelterm+4 accelterm^2) E1S2[2]+16 (-1+accelterm) accelterm \[Gamma]^4 (-1+3 E1S2[2])+\[Gamma]^2 (-96+accelterm^2 (16-48 E1S2[2])+155 E1S2[2]+16 accelterm (-1+3 E1S2[2]))) m[2])+qq (-\[Gamma] (-1+\[Gamma]^2) S[1] . S[2] eps[q,S[2],v[1],v[2]] (4 (5-10 \[Gamma]^2-accelterm (4-5 \[Gamma]^2+\[Gamma]^4)+accelterm^2 (4-5 \[Gamma]^2+\[Gamma]^4)) m[1]+(71+(-131-32 accelterm+32 accelterm^2) \[Gamma]^2-32 (-1+accelterm) accelterm \[Gamma]^4) m[2])+\[Gamma] (S[2] . v[1])^2 eps[q,S[1],v[1],v[2]] (4 (-3-accelterm (-8+\[Gamma]^2+11 \[Gamma]^4)+accelterm^2 (-8+\[Gamma]^2+11 \[Gamma]^4)-8 E1S2[2]+10 \[Gamma]^2 (1+2 E1S2[2])) m[1]+(5-66 E1S2[2]+\[Gamma]^2 (-1+130 E1S2[2])) m[2])+\[Gamma] (-1+\[Gamma]^2) S[2] . S[2] eps[q,S[1],v[1],v[2]] (4 (11 (-1+accelterm) accelterm \[Gamma]^4-5 (1+2 E1S2[2])+\[Gamma]^2 (10+9 accelterm-9 accelterm^2+20 E1S2[2])) m[1]+(20+(-51-4 accelterm+4 accelterm^2) E1S2[2]+16 (-1+accelterm) accelterm \[Gamma]^4 E1S2[2]+\[Gamma]^2 (-36+(95+16 accelterm-16 accelterm^2) E1S2[2])) m[2])+S[1] . v[2] S[2] . v[1] eps[q,S[2],v[1],v[2]] (4 (-10 \[Gamma]^4-accelterm (-4+16 \[Gamma]^2-13 \[Gamma]^4+\[Gamma]^6)+accelterm^2 (-4+16 \[Gamma]^2-13 \[Gamma]^4+\[Gamma]^6)+2 (1+E1S2[2])-5 \[Gamma]^2 (1+2 E1S2[2])) m[1]+(6-32 (-1+accelterm) accelterm \[Gamma]^6+\[Gamma]^4 (-131+32 accelterm (-1+E1S2[2])-32 accelterm^2 (-1+E1S2[2]))+(6+8 accelterm-8 accelterm^2) E1S2[2]+\[Gamma]^2 (41+(-30-32 accelterm+32 accelterm^2) E1S2[2])) m[2])))/(32768 Sqrt[qq] (-1+\[Gamma]^2)^2 m[2]))
-((I ((-1+\[Gamma]^2) q . S[1] q . S[2] ((-1+\[Gamma]^2) (q . S[2])^2 (3 ((25-121 \[Gamma]^2+116 \[Gamma]^4) B1S3[2]+(-5-27 \[Gamma]^2+28 \[Gamma]^4) E1S2[2]) m[2]^5+8 accelterm^2 \[Gamma]^2 (1-3 \[Gamma]^2+2 \[Gamma]^4) m[2]^4 (18 E1S2[2] m[1]+5 B1S3[2] m[2]+3 E1S2[2] m[2])-accelterm (-1+\[Gamma]^2) m[2]^4 (3 (-5+\[Gamma]^2 (16-48 E1S2[2])+96 \[Gamma]^4 E1S2[2]) m[1]+8 \[Gamma]^2 (-1+2 \[Gamma]^2) (5 B1S3[2]+3 E1S2[2]) m[2])+m[1] ((4 (2-55 \[Gamma]^2+68 \[Gamma]^4) B1S3[2]+3 E1S2[2] (10+3 E1S2[2]+16 \[Gamma]^4 (1+E1S2[2])-\[Gamma]^2 (30+19 E1S2[2]))) m[2]^4-6 (5-21 \[Gamma]^2+16 \[Gamma]^4) m[2]^2 R1S1K1[2]+3 (5-21 \[Gamma]^2+16 \[Gamma]^4) R1S1K1[2]^2))+qq ((-1+\[Gamma]^2) S[2] . S[2] (3 ((13-37 \[Gamma]^2+36 \[Gamma]^4) B1S3[2]+(7-111 \[Gamma]^2+108 \[Gamma]^4) E1S2[2]) m[2]^5+8 accelterm^2 \[Gamma]^2 (-1+\[Gamma]^2) m[2]^4 (3 (-4+7 \[Gamma]^2) E1S2[2] m[1]+(-1+2 \[Gamma]^2) (B1S3[2]+3 E1S2[2]) m[2])-accelterm (-1+\[Gamma]^2) m[2]^4 (3 (-12+\[Gamma]^2 (27-32 E1S2[2])+56 \[Gamma]^4 E1S2[2]) m[1]+8 \[Gamma]^2 (-1+2 \[Gamma]^2) (B1S3[2]+3 E1S2[2]) m[2])+m[1] ((4 (-4+2 \[Gamma]^2+11 \[Gamma]^4) B1S3[2]-3 E1S2[2] (-4 (6+E1S2[2])+\[Gamma]^2 (142+E1S2[2])+\[Gamma]^4 (-122+3 E1S2[2]))) m[2]^4-18 (4-13 \[Gamma]^2+9 \[Gamma]^4) m[2]^2 R1S1K1[2]+9 (4-13 \[Gamma]^2+9 \[Gamma]^4) R1S1K1[2]^2))+(S[2] . v[1])^2 (24 accelterm^2 (2-\[Gamma]^2-8 \[Gamma]^4+7 \[Gamma]^6) E1S2[2] m[1] m[2]^4-3 accelterm (-1+\[Gamma]^2) (-25+\[Gamma]^2 (57-8 E1S2[2])-16 E1S2[2]+56 \[Gamma]^4 E1S2[2]) m[1] m[2]^4+24 ((3-8 \[Gamma]^2+8 \[Gamma]^4) B1S3[2]+(1-24 \[Gamma]^2+24 \[Gamma]^4) E1S2[2]) m[2]^5+m[1] ((4 (-4+11 \[Gamma]^2+11 \[Gamma]^4) B1S3[2]-3 E1S2[2] (-26+\[Gamma]^2 (200-34 E1S2[2])+E1S2[2]+\[Gamma]^4 (-182+33 E1S2[2]))) m[2]^4-6 (25-82 \[Gamma]^2+57 \[Gamma]^4) m[2]^2 R1S1K1[2]+3 (25-82 \[Gamma]^2+57 \[Gamma]^4) R1S1K1[2]^2))))+qq ((-1+\[Gamma]^2) (q . S[2])^2 (-4 \[Gamma] S[1] . v[2] S[2] . v[1] (3 ((-1-22 \[Gamma]^2+29 \[Gamma]^4) B1S3[2]+(-3-2 \[Gamma]^2+7 \[Gamma]^4) E1S2[2]) m[2]^5+2 accelterm^2 (1-3 \[Gamma]^2+2 \[Gamma]^4) m[2]^4 (3 (1+5 \[Gamma]^2) E1S2[2] m[1]+(4+5 \[Gamma]^2) B1S3[2] m[2]+3 \[Gamma]^2 E1S2[2] m[2])-2 accelterm (-1+\[Gamma]^2) m[2]^4 ((-6+(-3-9 \[Gamma]^2+30 \[Gamma]^4) E1S2[2]) m[1]+(-1+2 \[Gamma]^2) ((4+5 \[Gamma]^2) B1S3[2]+3 \[Gamma]^2 E1S2[2]) m[2])+2 m[1] (((-5-26 \[Gamma]^2+40 \[Gamma]^4) B1S3[2]+3 E1S2[2] (-1-2 E1S2[2]+2 \[Gamma]^2 (1+E1S2[2]))) m[2]^4+12 (-1+\[Gamma]^2) m[2]^2 R1S1K1[2]-6 (-1+\[Gamma]^2) R1S1K1[2]^2))+(-1+\[Gamma]^2) S[1] . S[2] (3 ((17-121 \[Gamma]^2+116 \[Gamma]^4) B1S3[2]+(3-27 \[Gamma]^2+28 \[Gamma]^4) E1S2[2]) m[2]^5+8 accelterm^2 \[Gamma]^2 (1-3 \[Gamma]^2+2 \[Gamma]^4) m[2]^4 (15 E1S2[2] m[1]+5 B1S3[2] m[2]+3 E1S2[2] m[2])-accelterm (-1+\[Gamma]^2) m[2]^4 (3 (-1-40 \[Gamma]^2 E1S2[2]+80 \[Gamma]^4 E1S2[2]) m[1]+8 \[Gamma]^2 (-1+2 \[Gamma]^2) (5 B1S3[2]+3 E1S2[2]) m[2])+m[1] ((4 (11-82 \[Gamma]^2+80 \[Gamma]^4) B1S3[2]+3 E1S2[2] (-2-E1S2[2]+\[Gamma]^2 (6+E1S2[2]))) m[2]^4+6 (-1+\[Gamma]^2) m[2]^2 R1S1K1[2]-3 (-1+\[Gamma]^2) R1S1K1[2]^2)))+qq (-2 \[Gamma] S[1] . v[2] S[2] . v[1] (4 (S[2] . v[1])^2 (4 \[Gamma]^2 (-5+6 \[Gamma]^2) (B1S3[2]+3 E1S2[2]) m[2]^5+accelterm^2 (-1+\[Gamma]^2) m[2]^4 (3 (-1+5 \[Gamma]^4) E1S2[2] m[1]+2 (-1+2 \[Gamma]^2) (B1S3[2]+3 E1S2[2]) m[2])-accelterm (-1+\[Gamma]^2) m[2]^4 (3 (-6+10 \[Gamma]^2-E1S2[2]+5 \[Gamma]^4 E1S2[2]) m[1]+2 (-1+2 \[Gamma]^2) (B1S3[2]+3 E1S2[2]) m[2])+m[1] (((-7+\[Gamma]^2+10 \[Gamma]^4) B1S3[2]+3 E1S2[2] (5-10 \[Gamma]^4 (-3+E1S2[2])-6 E1S2[2]+\[Gamma]^2 (-31+16 E1S2[2]))) m[2]^4-12 (3-8 \[Gamma]^2+5 \[Gamma]^4) m[2]^2 R1S1K1[2]+6 (3-8 \[Gamma]^2+5 \[Gamma]^4) R1S1K1[2]^2))+(-1+\[Gamma]^2) S[2] . S[2] (6 (-1-6 \[Gamma]^2+9 \[Gamma]^4) (B1S3[2]+3 E1S2[2]) m[2]^5+4 accelterm^2 (-1+\[Gamma]^2) m[2]^4 (3 \[Gamma]^2 (-3+5 \[Gamma]^2) E1S2[2] m[1]+(-2+3 \[Gamma]^2+2 \[Gamma]^4) (B1S3[2]+3 E1S2[2]) m[2])-accelterm (-1+\[Gamma]^2) m[2]^4 ((-51+\[Gamma]^2 (75-36 E1S2[2])+60 \[Gamma]^4 E1S2[2]) m[1]+4 (-2+3 \[Gamma]^2+2 \[Gamma]^4) (B1S3[2]+3 E1S2[2]) m[2])+m[1] ((4 (-5-2 \[Gamma]^2+10 \[Gamma]^4) B1S3[2]+3 E1S2[2] (14+\[Gamma]^4 (90-25 E1S2[2])-17 E1S2[2]+\[Gamma]^2 (-92+42 E1S2[2]))) m[2]^4-6 (17-42 \[Gamma]^2+25 \[Gamma]^4) m[2]^2 R1S1K1[2]+3 (17-42 \[Gamma]^2+25 \[Gamma]^4) R1S1K1[2]^2)))+(-1+\[Gamma]^2) S[1] . S[2] ((-1+\[Gamma]^2) S[2] . S[2] (3 (5-37 \[Gamma]^2+36 \[Gamma]^4) (B1S3[2]+3 E1S2[2]) m[2]^5+8 accelterm^2 \[Gamma]^2 (-1+\[Gamma]^2) m[2]^4 (3 (-3+5 \[Gamma]^2) E1S2[2] m[1]+(-1+2 \[Gamma]^2) (B1S3[2]+3 E1S2[2]) m[2])-accelterm (-1+\[Gamma]^2) m[2]^4 (3 (-4+40 \[Gamma]^4 E1S2[2]-3 \[Gamma]^2 (-5+8 E1S2[2])) m[1]+8 \[Gamma]^2 (-1+2 \[Gamma]^2) (B1S3[2]+3 E1S2[2]) m[2])+m[1] (((8-76 \[Gamma]^2+80 \[Gamma]^4) B1S3[2]+3 E1S2[2] (19 \[Gamma]^2 (-6+E1S2[2])-4 (-4+E1S2[2])-5 \[Gamma]^4 (-22+3 E1S2[2]))) m[2]^4-6 (4-19 \[Gamma]^2+15 \[Gamma]^4) m[2]^2 R1S1K1[2]+3 (4-19 \[Gamma]^2+15 \[Gamma]^4) R1S1K1[2]^2))+(S[2] . v[1])^2 (24 accelterm^2 (1-\[Gamma]^2-5 \[Gamma]^4+5 \[Gamma]^6) E1S2[2] m[1] m[2]^4-3 accelterm (-1+\[Gamma]^2) (-13+45 \[Gamma]^2-8 E1S2[2]+40 \[Gamma]^4 E1S2[2]) m[1] m[2]^4+24 (1-8 \[Gamma]^2+8 \[Gamma]^4) (B1S3[2]+3 E1S2[2]) m[2]^5+m[1] (((-4-52 \[Gamma]^2+80 \[Gamma]^4) B1S3[2]+3 E1S2[2] (22-13 E1S2[2]-5 \[Gamma]^4 (-34+9 E1S2[2])+2 \[Gamma]^2 (-84+29 E1S2[2]))) m[2]^4-6 (13-58 \[Gamma]^2+45 \[Gamma]^4) m[2]^2 R1S1K1[2]+3 (13-58 \[Gamma]^2+45 \[Gamma]^4) R1S1K1[2]^2)))))))/(196608 Sqrt[qq] (-1+\[Gamma]^2)^3 m[2]^6))
-((I m[2] ((-1+\[Gamma]^2) (q . S[1])^2 ((-5+35 E1S2[1]-6 \[Gamma]^2 (5+29 E1S2[1])+5 \[Gamma]^4 (7+31 E1S2[1])) m[1]+4 (1-2 accelterm (1+3 \[Gamma]^2-16 \[Gamma]^4+12 \[Gamma]^6)+accelterm^2 (2+6 \[Gamma]^2-32 \[Gamma]^4+24 \[Gamma]^6)+3 E1S2[1]+30 \[Gamma]^4 E1S2[1]-\[Gamma]^2 (1+29 E1S2[1])) m[2])+qq (2 (S[1] . v[2])^2 ((1+17 E1S2[1]-66 \[Gamma]^2 (1+E1S2[1])+65 \[Gamma]^4 (1+E1S2[1])) m[1]+2 (-1-2 accelterm (5-12 \[Gamma]^2+\[Gamma]^4+6 \[Gamma]^6)+2 accelterm^2 (5-12 \[Gamma]^2+\[Gamma]^4+6 \[Gamma]^6)+3 E1S2[1]+15 \[Gamma]^4 (1+E1S2[1])-2 \[Gamma]^2 (7+5 E1S2[1])) m[2])+(-1+\[Gamma]^2) S[1] . S[1] ((7+23 E1S2[1]-102 \[Gamma]^2 (1+E1S2[1])+95 \[Gamma]^4 (1+E1S2[1])) m[1]+4 (-2 accelterm (2-3 \[Gamma]^2-5 \[Gamma]^4+6 \[Gamma]^6)+2 accelterm^2 (2-3 \[Gamma]^2-5 \[Gamma]^4+6 \[Gamma]^6)+2 (1+E1S2[1])+15 \[Gamma]^4 (1+E1S2[1])-\[Gamma]^2 (17+13 E1S2[1])) m[2]))))/(32768 Sqrt[qq] (-1+\[Gamma]^2)^2 m[1]))
-((\[Gamma] (-1+\[Gamma]^2) q . S[1] q . S[2] eps[q,S[1],v[1],v[2]] ((-71+(131+32 accelterm-32 accelterm^2) \[Gamma]^2+32 (-1+accelterm) accelterm \[Gamma]^4) m[1]+4 (-9+10 \[Gamma]^2+accelterm (2-3 \[Gamma]^2-3 \[Gamma]^4)+accelterm^2 (-2+3 \[Gamma]^2+3 \[Gamma]^4)+4 E1S2[1]) m[2])+\[Gamma] (-1+\[Gamma]^2) (q . S[1])^2 eps[q,S[2],v[1],v[2]] ((56+3 (-29-4 accelterm+4 accelterm^2) E1S2[1]+16 (-1+accelterm) accelterm \[Gamma]^4 (-1+3 E1S2[1])+\[Gamma]^2 (-96+accelterm^2 (16-48 E1S2[1])+155 E1S2[1]+16 accelterm (-1+3 E1S2[1]))) m[1]+4 (7+accelterm (-4+23 \[Gamma]^2-21 \[Gamma]^4)+accelterm^2 (4-23 \[Gamma]^2+21 \[Gamma]^4)-22 E1S2[1]+10 \[Gamma]^2 (-1+4 E1S2[1])) m[2])+qq (\[Gamma] (-1+\[Gamma]^2) S[1] . S[2] eps[q,S[1],v[1],v[2]] ((-71+(131+32 accelterm-32 accelterm^2) \[Gamma]^2+32 (-1+accelterm) accelterm \[Gamma]^4) m[1]-4 (5-10 \[Gamma]^2-accelterm (4-5 \[Gamma]^2+\[Gamma]^4)+accelterm^2 (4-5 \[Gamma]^2+\[Gamma]^4)) m[2])+S[1] . v[2] S[2] . v[1] eps[q,S[1],v[1],v[2]] ((6-32 (-1+accelterm) accelterm \[Gamma]^6+\[Gamma]^4 (-131+32 accelterm (-1+E1S2[1])-32 accelterm^2 (-1+E1S2[1]))+(6+8 accelterm-8 accelterm^2) E1S2[1]+\[Gamma]^2 (41+(-30-32 accelterm+32 accelterm^2) E1S2[1])) m[1]+4 (-10 \[Gamma]^4-accelterm (-4+16 \[Gamma]^2-13 \[Gamma]^4+\[Gamma]^6)+accelterm^2 (-4+16 \[Gamma]^2-13 \[Gamma]^4+\[Gamma]^6)+2 (1+E1S2[1])-5 \[Gamma]^2 (1+2 E1S2[1])) m[2])+\[Gamma] (S[1] . v[2])^2 eps[q,S[2],v[1],v[2]] ((5-66 E1S2[1]+\[Gamma]^2 (-1+130 E1S2[1])) m[1]+4 (-3-accelterm (-8+\[Gamma]^2+11 \[Gamma]^4)+accelterm^2 (-8+\[Gamma]^2+11 \[Gamma]^4)-8 E1S2[1]+10 \[Gamma]^2 (1+2 E1S2[1])) m[2])+\[Gamma] (-1+\[Gamma]^2) S[1] . S[1] eps[q,S[2],v[1],v[2]] ((20+(-51-4 accelterm+4 accelterm^2) E1S2[1]+16 (-1+accelterm) accelterm \[Gamma]^4 E1S2[1]+\[Gamma]^2 (-36+(95+16 accelterm-16 accelterm^2) E1S2[1])) m[1]+4 (11 (-1+accelterm) accelterm \[Gamma]^4-5 (1+2 E1S2[1])+\[Gamma]^2 (10+9 accelterm-9 accelterm^2+20 E1S2[1])) m[2])))/(32768 Sqrt[qq] (-1+\[Gamma]^2)^2 m[1]))
-((I (4 qq (-1+\[Gamma]^2) q . S[1] q . S[2] ((-1+\[Gamma]^2) S[1] . S[2] ((7+2 (-1+accelterm) accelterm \[Gamma]^6 (3+4 E1S2[1])-5 E1S2[2]-4 \[Gamma]^4 (-8-accelterm (1+4 E1S2[1])+accelterm^2 (1+4 E1S2[1])-8 E1S2[1] (-1+E1S2[2])+E1S2[2])+E1S2[1] (-1+2 accelterm-2 accelterm^2+7 E1S2[2])+\[Gamma]^2 (-31+accelterm (2-10 E1S2[1])+2 accelterm^2 (-1+5 E1S2[1])+E1S2[1] (33-31 E1S2[2])+9 E1S2[2])) m[1]+(7-E1S2[2]+2 accelterm E1S2[2]-2 accelterm^2 E1S2[2]+2 (-1+accelterm) accelterm \[Gamma]^6 (3+4 E1S2[2])+E1S2[1] (-5+7 E1S2[2])-4 \[Gamma]^4 (-8+E1S2[1]+8 E1S2[2]-8 E1S2[1] E1S2[2]-accelterm (1+4 E1S2[2])+accelterm^2 (1+4 E1S2[2]))+\[Gamma]^2 (-31+E1S2[1] (9-31 E1S2[2])+accelterm (2-10 E1S2[2])+33 E1S2[2]+2 accelterm^2 (-1+5 E1S2[2]))) m[2])-2 \[Gamma] S[1] . v[2] S[2] . v[1] (-accelterm (-1+\[Gamma]^2) ((-5-6 E1S2[1]+\[Gamma]^4 (3+4 E1S2[1])+2 \[Gamma]^2 (1+5 E1S2[1])) m[1]+(-5-6 E1S2[2]+\[Gamma]^4 (3+4 E1S2[2])+2 \[Gamma]^2 (1+5 E1S2[2])) m[2])+accelterm^2 (-1+\[Gamma]^2) ((-5-6 E1S2[1]+\[Gamma]^4 (3+4 E1S2[1])+2 \[Gamma]^2 (1+5 E1S2[1])) m[1]+(-5-6 E1S2[2]+\[Gamma]^4 (3+4 E1S2[2])+2 \[Gamma]^2 (1+5 E1S2[2])) m[2])+2 ((-4 E1S2[1]+\[Gamma]^4 (8+8 E1S2[1] (-1+E1S2[2])-E1S2[2])-5 E1S2[2]+\[Gamma]^2 (-4-4 E1S2[1] (-3+E1S2[2])+6 E1S2[2])) m[1]+(-5 E1S2[1]-4 E1S2[2]+\[Gamma]^2 (-4+E1S2[1] (6-4 E1S2[2])+12 E1S2[2])+\[Gamma]^4 (8-8 E1S2[2]+E1S2[1] (-1+8 E1S2[2]))) m[2])))+(-1+\[Gamma]^2) (q . S[1])^2 ((-1+\[Gamma]^2) (q . S[2])^2 ((5+8 (-1+accelterm) accelterm \[Gamma]^6 (5+19 E1S2[1])-13 E1S2[2]+E1S2[1] (5-10 accelterm+10 accelterm^2+51 E1S2[2])+2 \[Gamma]^4 (8 accelterm (3+13 E1S2[1])-8 accelterm^2 (3+13 E1S2[1])+5 (7+31 E1S2[1]) E1S2[2])+\[Gamma]^2 (-13-2 accelterm (4+23 E1S2[1])+accelterm^2 (8+46 E1S2[1])-57 E1S2[2]-5 E1S2[1] (1+61 E1S2[2]))) m[1]+(5+5 (1-2 accelterm+2 accelterm^2) E1S2[2]+8 (-1+accelterm) accelterm \[Gamma]^6 (5+19 E1S2[2])+E1S2[1] (-13+51 E1S2[2])+2 \[Gamma]^4 (8 accelterm (3+13 E1S2[2])-8 accelterm^2 (3+13 E1S2[2])+5 E1S2[1] (7+31 E1S2[2]))-\[Gamma]^2 (13+5 E1S2[2]-2 accelterm^2 (4+23 E1S2[2])+accelterm (8+46 E1S2[2])+E1S2[1] (57+305 E1S2[2]))) m[2])+qq ((S[2] . v[1])^2 ((-5+4 (-1+accelterm) accelterm \[Gamma]^6 (2+15 E1S2[1])+11 E1S2[2]+E1S2[1] (-5-66 accelterm+66 accelterm^2+19 E1S2[2])-2 \[Gamma]^2 (-9+accelterm (4-84 E1S2[1])+accelterm^2 (-4+84 E1S2[1])+27 E1S2[2]+E1S2[1] (107+31 E1S2[2]))+\[Gamma]^4 (-29+accelterm (16-42 E1S2[1])+2 accelterm^2 (-8+21 E1S2[1])+43 E1S2[2]+E1S2[1] (219+91 E1S2[2]))) m[1]+4 (-4+18 (-1+accelterm) accelterm \[Gamma]^6+3 E1S2[1]+13 E1S2[1] E1S2[2]+2 \[Gamma]^2 (8-5 accelterm+5 accelterm^2-8 E1S2[2]-5 E1S2[1] (7+5 E1S2[2]))+\[Gamma]^4 (28 accelterm-28 accelterm^2+16 (-1+E1S2[2])+E1S2[1] (67+49 E1S2[2]))) m[2])+(-1+\[Gamma]^2) S[2] . S[2] ((-2+4 (-1+accelterm) accelterm \[Gamma]^6 (2+15 E1S2[1])+6 E1S2[2]+14 E1S2[1] (1-2 accelterm+2 accelterm^2+E1S2[2])-\[Gamma]^2 (-23+accelterm (8-54 E1S2[1])+accelterm^2 (-8+54 E1S2[1])+49 E1S2[2]+E1S2[1] (233+81 E1S2[2]))+\[Gamma]^4 (-29+2 accelterm (8+17 E1S2[1])-2 accelterm^2 (8+17 E1S2[1])+43 E1S2[2]+E1S2[1] (219+91 E1S2[2]))) m[1]+(-21+3 (1-2 accelterm+2 accelterm^2) E1S2[2]+25 E1S2[1] (1+E1S2[2])+8 (-1+accelterm) accelterm \[Gamma]^6 (9+5 E1S2[2])-2 \[Gamma]^4 (-32 (-1+E1S2[2])-8 accelterm (7+3 E1S2[2])+8 accelterm^2 (7+3 E1S2[2])-9 E1S2[1] (11+7 E1S2[2]))+\[Gamma]^2 (77-67 E1S2[2]-2 accelterm (20+E1S2[2])+2 accelterm^2 (20+E1S2[2])-E1S2[1] (223+127 E1S2[2]))) m[2])))+qq ((-1+\[Gamma]^2) (q . S[2])^2 ((-1+\[Gamma]^2) S[1] . S[1] ((-21+8 (-1+accelterm) accelterm \[Gamma]^6 (9+5 E1S2[1])+25 E1S2[2]+E1S2[1] (3-6 accelterm+6 accelterm^2+25 E1S2[2])-2 \[Gamma]^4 (32-8 accelterm (7+3 E1S2[1])+8 accelterm^2 (7+3 E1S2[1])-99 E1S2[2]-E1S2[1] (32+63 E1S2[2]))+\[Gamma]^2 (77-2 accelterm (20+E1S2[1])+2 accelterm^2 (20+E1S2[1])-223 E1S2[2]-E1S2[1] (67+127 E1S2[2]))) m[1]+(4 (-1+accelterm) accelterm \[Gamma]^6 (2+15 E1S2[2])+2 (-1+7 (1-2 accelterm+2 accelterm^2) E1S2[2]+E1S2[1] (3+7 E1S2[2]))-\[Gamma]^2 (-23+accelterm (8-54 E1S2[2])+233 E1S2[2]+accelterm^2 (-8+54 E1S2[2])+E1S2[1] (49+81 E1S2[2]))+\[Gamma]^4 (-29+219 E1S2[2]+2 accelterm (8+17 E1S2[2])-2 accelterm^2 (8+17 E1S2[2])+E1S2[1] (43+91 E1S2[2]))) m[2])+(S[1] . v[2])^2 (4 (-4+18 (-1+accelterm) accelterm \[Gamma]^6+3 E1S2[2]+13 E1S2[1] E1S2[2]+2 \[Gamma]^2 (8-5 accelterm+5 accelterm^2-35 E1S2[2]-E1S2[1] (8+25 E1S2[2]))+\[Gamma]^4 (-16+28 accelterm-28 accelterm^2+67 E1S2[2]+E1S2[1] (16+49 E1S2[2]))) m[1]+(-5+11 E1S2[1]-5 E1S2[2]-66 accelterm E1S2[2]+66 accelterm^2 E1S2[2]+19 E1S2[1] E1S2[2]+4 (-1+accelterm) accelterm \[Gamma]^6 (2+15 E1S2[2])-2 \[Gamma]^2 (-9+accelterm (4-84 E1S2[2])+107 E1S2[2]+E1S2[1] (27+31 E1S2[2])+accelterm^2 (-4+84 E1S2[2]))+\[Gamma]^4 (-29+accelterm (16-42 E1S2[2])+219 E1S2[2]+2 accelterm^2 (-8+21 E1S2[2])+E1S2[1] (43+91 E1S2[2]))) m[2]))+qq (2 (-1+\[Gamma]^2)^2 (S[1] . S[2])^2 ((7+4 (-1+accelterm) accelterm \[Gamma]^6 (-1+2 E1S2[1])-5 E1S2[2]-4 \[Gamma]^4 (-8+accelterm (2-4 E1S2[1])+accelterm^2 (-2+4 E1S2[1])-8 E1S2[1] (-1+E1S2[2])+E1S2[2])+E1S2[1] (-1+2 accelterm-2 accelterm^2+7 E1S2[2])+\[Gamma]^2 (-31+accelterm (4-10 E1S2[1])+2 accelterm^2 (-2+5 E1S2[1])+E1S2[1] (33-31 E1S2[2])+9 E1S2[2])) m[1]+(7-E1S2[2]+2 accelterm E1S2[2]-2 accelterm^2 E1S2[2]+4 (-1+accelterm) accelterm \[Gamma]^6 (-1+2 E1S2[2])+E1S2[1] (-5+7 E1S2[2])-4 \[Gamma]^4 (-8+E1S2[1]+accelterm (2-4 E1S2[2])+8 E1S2[2]-8 E1S2[1] E1S2[2]+accelterm^2 (-2+4 E1S2[2]))+\[Gamma]^2 (-31+E1S2[1] (9-31 E1S2[2])+accelterm (4-10 E1S2[2])+33 E1S2[2]+2 accelterm^2 (-2+5 E1S2[2]))) m[2])-16 \[Gamma] (-1+\[Gamma]^2) S[1] . S[2] S[1] . v[2] S[2] . v[1] ((-4 E1S2[1]+\[Gamma]^4 (8+8 E1S2[1] (-1+E1S2[2])-E1S2[2])-5 E1S2[2]+\[Gamma]^2 (-4-4 E1S2[1] (-3+E1S2[2])+6 E1S2[2])) m[1]+(-5 E1S2[1]-4 E1S2[2]+\[Gamma]^2 (-4+E1S2[1] (6-4 E1S2[2])+12 E1S2[2])+\[Gamma]^4 (8-8 E1S2[2]+E1S2[1] (-1+8 E1S2[2]))) m[2]-accelterm (-1+\[Gamma]^2) ((-4-3 E1S2[1]+5 \[Gamma]^2 (1+E1S2[1])+\[Gamma]^4 (-1+2 E1S2[1])) m[1]+(-4-3 E1S2[2]+5 \[Gamma]^2 (1+E1S2[2])+\[Gamma]^4 (-1+2 E1S2[2])) m[2])+accelterm^2 (-1+\[Gamma]^2) ((-4-3 E1S2[1]+5 \[Gamma]^2 (1+E1S2[1])+\[Gamma]^4 (-1+2 E1S2[1])) m[1]+(-4-3 E1S2[2]+5 \[Gamma]^2 (1+E1S2[2])+\[Gamma]^4 (-1+2 E1S2[2])) m[2]))+(S[1] . v[2])^2 (8 (S[2] . v[1])^2 ((2-accelterm E1S2[1]+accelterm^2 E1S2[1]+(-1+accelterm) accelterm \[Gamma]^8 (-1+2 E1S2[1])+\[Gamma]^6 (8-3 accelterm (5+3 E1S2[1])+3 accelterm^2 (5+3 E1S2[1])+8 E1S2[1] (-1+E1S2[2])-E1S2[2])+E1S2[2]+2 E1S2[1] E1S2[2]+\[Gamma]^4 (8+accelterm (19+15 E1S2[1])-accelterm^2 (19+15 E1S2[1])+27 E1S2[2]+8 E1S2[1] (5+E1S2[2]))+\[Gamma]^2 (-10-accelterm (5+3 E1S2[1])+accelterm^2 (5+3 E1S2[1])-27 E1S2[2]-2 E1S2[1] (16+5 E1S2[2]))) m[1]+(2+E1S2[1]-accelterm E1S2[2]+accelterm^2 E1S2[2]+2 E1S2[1] E1S2[2]+(-1+accelterm) accelterm \[Gamma]^8 (-1+2 E1S2[2])+\[Gamma]^6 (8-8 E1S2[2]-3 accelterm (5+3 E1S2[2])+3 accelterm^2 (5+3 E1S2[2])+E1S2[1] (-1+8 E1S2[2]))-\[Gamma]^2 (10+32 E1S2[2]+accelterm (5+3 E1S2[2])-accelterm^2 (5+3 E1S2[2])+E1S2[1] (27+10 E1S2[2]))+\[Gamma]^4 (8+40 E1S2[2]+E1S2[1] (27+8 E1S2[2])+accelterm (19+15 E1S2[2])-accelterm^2 (19+15 E1S2[2]))) m[2])+(-1+\[Gamma]^2) S[2] . S[2] (-2 (-9+4 (-1+accelterm) accelterm \[Gamma]^6 (-5+E1S2[1])-5 E1S2[2]-E1S2[1] (1-2 accelterm+2 accelterm^2+9 E1S2[2])-\[Gamma]^4 (33+accelterm (24-10 E1S2[1])+2 accelterm^2 (-12+5 E1S2[1])+69 E1S2[2]+E1S2[1] (97+33 E1S2[2]))+\[Gamma]^2 (34+accelterm (4-8 E1S2[1])+accelterm^2 (-4+8 E1S2[1])+74 E1S2[2]+E1S2[1] (98+34 E1S2[2]))) m[1]+(7+7 E1S2[1]-E1S2[2]-26 accelterm E1S2[2]+26 accelterm^2 E1S2[2]+7 E1S2[1] E1S2[2]+4 (-1+accelterm) accelterm \[Gamma]^6 (10+3 E1S2[2])-2 \[Gamma]^2 (11+79 E1S2[2]+11 E1S2[1] (5+E1S2[2])-12 accelterm (1+3 E1S2[2])+12 accelterm^2 (1+3 E1S2[2]))+\[Gamma]^4 (31+accelterm (16-34 E1S2[2])+159 E1S2[2]+2 accelterm^2 (-8+17 E1S2[2])+E1S2[1] (103+31 E1S2[2]))) m[2]))+(-1+\[Gamma]^2) S[1] . S[1] ((-1+\[Gamma]^2) S[2] . S[2] ((6+4 (-1+accelterm) accelterm \[Gamma]^6 (10+3 E1S2[1])+14 E1S2[2]+6 E1S2[1] (1-2 accelterm+2 accelterm^2+E1S2[2])-\[Gamma]^2 (29+accelterm (8-30 E1S2[1])+accelterm^2 (-8+30 E1S2[1])+117 E1S2[2]+E1S2[1] (165+29 E1S2[2]))+\[Gamma]^4 (31-6 accelterm (-8+E1S2[1])+6 accelterm^2 (-8+E1S2[1])+103 E1S2[2]+E1S2[1] (159+31 E1S2[2]))) m[1]+(6+6 (1-2 accelterm+2 accelterm^2) E1S2[2]+2 E1S2[1] (7+3 E1S2[2])+4 (-1+accelterm) accelterm \[Gamma]^6 (10+3 E1S2[2])-\[Gamma]^2 (29+accelterm (8-30 E1S2[2])+165 E1S2[2]+E1S2[1] (117+29 E1S2[2])+accelterm^2 (-8+30 E1S2[2]))+\[Gamma]^4 (31-6 accelterm (-8+E1S2[2])+6 accelterm^2 (-8+E1S2[2])+159 E1S2[2]+E1S2[1] (103+31 E1S2[2]))) m[2])+(S[2] . v[1])^2 ((4 (-1+accelterm) accelterm \[Gamma]^6 (10+3 E1S2[1])+7 (1+E1S2[2])+E1S2[1] (-1-26 accelterm+26 accelterm^2+7 E1S2[2])-2 \[Gamma]^2 (11-12 accelterm (1+3 E1S2[1])+12 accelterm^2 (1+3 E1S2[1])+55 E1S2[2]+E1S2[1] (79+11 E1S2[2]))+\[Gamma]^4 (31+accelterm (16-34 E1S2[1])+2 accelterm^2 (-8+17 E1S2[1])+103 E1S2[2]+E1S2[1] (159+31 E1S2[2]))) m[1]-2 (-9-5 E1S2[1]+4 (-1+accelterm) accelterm \[Gamma]^6 (-5+E1S2[2])-E1S2[2]+2 accelterm E1S2[2]-2 accelterm^2 E1S2[2]-9 E1S2[1] E1S2[2]-\[Gamma]^4 (33+accelterm (24-10 E1S2[2])+97 E1S2[2]+2 accelterm^2 (-12+5 E1S2[2])+E1S2[1] (69+33 E1S2[2]))+\[Gamma]^2 (34+accelterm (4-8 E1S2[2])+98 E1S2[2]+accelterm^2 (-4+8 E1S2[2])+E1S2[1] (74+34 E1S2[2]))) m[2]))))))/(131072 Sqrt[qq] (-1+\[Gamma]^2)^3 m[1] m[2]))
-((\[Gamma] eps[q,S[1],v[1],v[2]] m[2] ((-1+\[Gamma]^2) (q . S[1])^2 (((-17+29 \[Gamma]^2) B1S3[1]+(-3+7 \[Gamma]^2) E1S2[1]) m[1]^5+6 accelterm^2 (1-2 \[Gamma]^2)^2 E1S2[1] m[1]^4 m[2]-2 accelterm (-2+\[Gamma]^2 (2-12 E1S2[1])+3 E1S2[1]+12 \[Gamma]^4 E1S2[1]) m[1]^4 m[2]+2 ((-2+8 \[Gamma]^2) B1S3[1]+E1S2[1] (-3-E1S2[1]+2 \[Gamma]^2 (1+E1S2[1]))) m[1]^4 m[2]-8 (-1+\[Gamma]^2) m[1]^2 m[2] R1S1K1[1]+4 (-1+\[Gamma]^2) m[2] R1S1K1[1]^2)+qq ((-1+\[Gamma]^2) S[1] . S[1] ((-5+9 \[Gamma]^2) (B1S3[1]+3 E1S2[1]) m[1]^5+2 accelterm^2 (2-7 \[Gamma]^2+6 \[Gamma]^4) E1S2[1] m[1]^4 m[2]-2 accelterm (-3+\[Gamma]^2 (3-7 E1S2[1])+2 E1S2[1]+6 \[Gamma]^4 E1S2[1]) m[1]^4 m[2]+2 ((-8+E1S2[1]) E1S2[1]+\[Gamma]^2 (2 B1S3[1]+(13-2 E1S2[1]) E1S2[1])) m[1]^4 m[2]-12 (-1+\[Gamma]^2) m[1]^2 m[2] R1S1K1[1]+6 (-1+\[Gamma]^2) m[2] R1S1K1[1]^2)+2 (S[1] . v[2])^2 (4 (-1+2 \[Gamma]^2) (B1S3[1]+3 E1S2[1]) m[1]^5+accelterm^2 (1-5 \[Gamma]^2+6 \[Gamma]^4) E1S2[1] m[1]^4 m[2]-accelterm (-8+\[Gamma]^2 (8-5 E1S2[1])+E1S2[1]+6 \[Gamma]^4 E1S2[1]) m[1]^4 m[2]+(2 (1+\[Gamma]^2) B1S3[1]+E1S2[1] (-13+\[Gamma]^2 (23-7 E1S2[1])+5 E1S2[1])) m[1]^4 m[2]-16 (-1+\[Gamma]^2) m[1]^2 m[2] R1S1K1[1]+8 (-1+\[Gamma]^2) m[2] R1S1K1[1]^2))))/(16384 Sqrt[qq] (-1+\[Gamma]^2)^2 m[1]^6))
-((I ((-1+\[Gamma]^2)^2 (q . S[1])^3 q . S[2] (3 ((25-121 \[Gamma]^2+116 \[Gamma]^4) B1S3[1]+(-5-27 \[Gamma]^2+28 \[Gamma]^4) E1S2[1]) m[1]^5+(4 (2-55 \[Gamma]^2+68 \[Gamma]^4) B1S3[1]+3 E1S2[1] (10+3 E1S2[1]+16 \[Gamma]^4 (1+E1S2[1])-\[Gamma]^2 (30+19 E1S2[1]))) m[1]^4 m[2]+8 accelterm^2 \[Gamma]^2 (1-3 \[Gamma]^2+2 \[Gamma]^4) m[1]^4 (5 B1S3[1] m[1]+3 E1S2[1] m[1]+18 E1S2[1] m[2])-accelterm (-1+\[Gamma]^2) m[1]^4 (8 \[Gamma]^2 (-1+2 \[Gamma]^2) (5 B1S3[1]+3 E1S2[1]) m[1]+3 (-5+\[Gamma]^2 (16-48 E1S2[1])+96 \[Gamma]^4 E1S2[1]) m[2])-6 (5-21 \[Gamma]^2+16 \[Gamma]^4) m[1]^2 m[2] R1S1K1[1]+3 (5-21 \[Gamma]^2+16 \[Gamma]^4) m[2] R1S1K1[1]^2)+qq (-1+\[Gamma]^2) (q . S[1])^2 (-4 \[Gamma] S[1] . v[2] S[2] . v[1] (3 ((-1-22 \[Gamma]^2+29 \[Gamma]^4) B1S3[1]+(-3-2 \[Gamma]^2+7 \[Gamma]^4) E1S2[1]) m[1]^5+2 ((-5-26 \[Gamma]^2+40 \[Gamma]^4) B1S3[1]+3 E1S2[1] (-1-2 E1S2[1]+2 \[Gamma]^2 (1+E1S2[1]))) m[1]^4 m[2]+2 accelterm^2 (1-3 \[Gamma]^2+2 \[Gamma]^4) m[1]^4 ((4+5 \[Gamma]^2) B1S3[1] m[1]+3 \[Gamma]^2 E1S2[1] m[1]+3 (1+5 \[Gamma]^2) E1S2[1] m[2])-2 accelterm (-1+\[Gamma]^2) m[1]^4 ((-1+2 \[Gamma]^2) ((4+5 \[Gamma]^2) B1S3[1]+3 \[Gamma]^2 E1S2[1]) m[1]+(-6+(-3-9 \[Gamma]^2+30 \[Gamma]^4) E1S2[1]) m[2])+24 (-1+\[Gamma]^2) m[1]^2 m[2] R1S1K1[1]-12 (-1+\[Gamma]^2) m[2] R1S1K1[1]^2)+(-1+\[Gamma]^2) S[1] . S[2] (((51-363 \[Gamma]^2+348 \[Gamma]^4) B1S3[1]+3 (3-27 \[Gamma]^2+28 \[Gamma]^4) E1S2[1]) m[1]^5+(4 (11-82 \[Gamma]^2+80 \[Gamma]^4) B1S3[1]+3 E1S2[1] (-2-E1S2[1]+\[Gamma]^2 (6+E1S2[1]))) m[1]^4 m[2]+8 accelterm^2 \[Gamma]^2 (1-3 \[Gamma]^2+2 \[Gamma]^4) m[1]^4 (5 B1S3[1] m[1]+3 E1S2[1] m[1]+15 E1S2[1] m[2])-accelterm (-1+\[Gamma]^2) m[1]^4 (8 \[Gamma]^2 (-1+2 \[Gamma]^2) (5 B1S3[1]+3 E1S2[1]) m[1]+3 (-1-40 \[Gamma]^2 E1S2[1]+80 \[Gamma]^4 E1S2[1]) m[2])+6 (-1+\[Gamma]^2) m[1]^2 m[2] R1S1K1[1]-3 (-1+\[Gamma]^2) m[2] R1S1K1[1]^2))+qq (-1+\[Gamma]^2) q . S[1] q . S[2] ((-1+\[Gamma]^2) S[1] . S[1] (3 ((13-37 \[Gamma]^2+36 \[Gamma]^4) B1S3[1]+(7-111 \[Gamma]^2+108 \[Gamma]^4) E1S2[1]) m[1]^5+(4 (-4+2 \[Gamma]^2+11 \[Gamma]^4) B1S3[1]-3 E1S2[1] (-4 (6+E1S2[1])+\[Gamma]^2 (142+E1S2[1])+\[Gamma]^4 (-122+3 E1S2[1]))) m[1]^4 m[2]+8 accelterm^2 \[Gamma]^2 (-1+\[Gamma]^2) m[1]^4 ((-1+2 \[Gamma]^2) (B1S3[1]+3 E1S2[1]) m[1]+3 (-4+7 \[Gamma]^2) E1S2[1] m[2])-accelterm (-1+\[Gamma]^2) m[1]^4 (8 \[Gamma]^2 (-1+2 \[Gamma]^2) (B1S3[1]+3 E1S2[1]) m[1]+3 (-12+\[Gamma]^2 (27-32 E1S2[1])+56 \[Gamma]^4 E1S2[1]) m[2])-18 (4-13 \[Gamma]^2+9 \[Gamma]^4) m[1]^2 m[2] R1S1K1[1]+9 (4-13 \[Gamma]^2+9 \[Gamma]^4) m[2] R1S1K1[1]^2)+(S[1] . v[2])^2 (24 ((3-8 \[Gamma]^2+8 \[Gamma]^4) B1S3[1]+(1-24 \[Gamma]^2+24 \[Gamma]^4) E1S2[1]) m[1]^5+24 accelterm^2 (2-\[Gamma]^2-8 \[Gamma]^4+7 \[Gamma]^6) E1S2[1] m[1]^4 m[2]-3 accelterm (-1+\[Gamma]^2) (-25+\[Gamma]^2 (57-8 E1S2[1])-16 E1S2[1]+56 \[Gamma]^4 E1S2[1]) m[1]^4 m[2]+(4 (-4+11 \[Gamma]^2+11 \[Gamma]^4) B1S3[1]-3 E1S2[1] (-26+\[Gamma]^2 (200-34 E1S2[1])+E1S2[1]+\[Gamma]^4 (-182+33 E1S2[1]))) m[1]^4 m[2]-6 (25-82 \[Gamma]^2+57 \[Gamma]^4) m[1]^2 m[2] R1S1K1[1]+3 (25-82 \[Gamma]^2+57 \[Gamma]^4) m[2] R1S1K1[1]^2))+qq^2 ((-1+\[Gamma]^2) S[1] . S[1] ((-1+\[Gamma]^2) S[1] . S[2] (3 (5-37 \[Gamma]^2+36 \[Gamma]^4) (B1S3[1]+3 E1S2[1]) m[1]^5+((8-76 \[Gamma]^2+80 \[Gamma]^4) B1S3[1]+3 E1S2[1] (19 \[Gamma]^2 (-6+E1S2[1])-4 (-4+E1S2[1])-5 \[Gamma]^4 (-22+3 E1S2[1]))) m[1]^4 m[2]+8 accelterm^2 \[Gamma]^2 (-1+\[Gamma]^2) m[1]^4 ((-1+2 \[Gamma]^2) (B1S3[1]+3 E1S2[1]) m[1]+3 (-3+5 \[Gamma]^2) E1S2[1] m[2])-accelterm (-1+\[Gamma]^2) m[1]^4 (8 \[Gamma]^2 (-1+2 \[Gamma]^2) (B1S3[1]+3 E1S2[1]) m[1]+3 (-4+40 \[Gamma]^4 E1S2[1]-3 \[Gamma]^2 (-5+8 E1S2[1])) m[2])-6 (4-19 \[Gamma]^2+15 \[Gamma]^4) m[1]^2 m[2] R1S1K1[1]+3 (4-19 \[Gamma]^2+15 \[Gamma]^4) m[2] R1S1K1[1]^2)-2 \[Gamma] S[1] . v[2] S[2] . v[1] (6 (-1-6 \[Gamma]^2+9 \[Gamma]^4) (B1S3[1]+3 E1S2[1]) m[1]^5+(4 (-5-2 \[Gamma]^2+10 \[Gamma]^4) B1S3[1]+3 E1S2[1] (14+\[Gamma]^4 (90-25 E1S2[1])-17 E1S2[1]+\[Gamma]^2 (-92+42 E1S2[1]))) m[1]^4 m[2]+4 accelterm^2 (-1+\[Gamma]^2) m[1]^4 ((-2+3 \[Gamma]^2+2 \[Gamma]^4) (B1S3[1]+3 E1S2[1]) m[1]+3 \[Gamma]^2 (-3+5 \[Gamma]^2) E1S2[1] m[2])-accelterm (-1+\[Gamma]^2) m[1]^4 (4 (-2+3 \[Gamma]^2+2 \[Gamma]^4) (B1S3[1]+3 E1S2[1]) m[1]+(-51+\[Gamma]^2 (75-36 E1S2[1])+60 \[Gamma]^4 E1S2[1]) m[2])-6 (17-42 \[Gamma]^2+25 \[Gamma]^4) m[1]^2 m[2] R1S1K1[1]+3 (17-42 \[Gamma]^2+25 \[Gamma]^4) m[2] R1S1K1[1]^2))+(S[1] . v[2])^2 (-8 \[Gamma] S[1] . v[2] S[2] . v[1] (4 \[Gamma]^2 (-5+6 \[Gamma]^2) (B1S3[1]+3 E1S2[1]) m[1]^5+((-7+\[Gamma]^2+10 \[Gamma]^4) B1S3[1]+3 E1S2[1] (5-10 \[Gamma]^4 (-3+E1S2[1])-6 E1S2[1]+\[Gamma]^2 (-31+16 E1S2[1]))) m[1]^4 m[2]+accelterm^2 (-1+\[Gamma]^2) m[1]^4 (2 (-1+2 \[Gamma]^2) (B1S3[1]+3 E1S2[1]) m[1]+3 (-1+5 \[Gamma]^4) E1S2[1] m[2])-accelterm (-1+\[Gamma]^2) m[1]^4 (2 (-1+2 \[Gamma]^2) (B1S3[1]+3 E1S2[1]) m[1]+3 (-6+10 \[Gamma]^2-E1S2[1]+5 \[Gamma]^4 E1S2[1]) m[2])-12 (3-8 \[Gamma]^2+5 \[Gamma]^4) m[1]^2 m[2] R1S1K1[1]+6 (3-8 \[Gamma]^2+5 \[Gamma]^4) m[2] R1S1K1[1]^2)+(-1+\[Gamma]^2) S[1] . S[2] (24 (1-8 \[Gamma]^2+8 \[Gamma]^4) (B1S3[1]+3 E1S2[1]) m[1]^5+24 accelterm^2 (1-\[Gamma]^2-5 \[Gamma]^4+5 \[Gamma]^6) E1S2[1] m[1]^4 m[2]-3 accelterm (-1+\[Gamma]^2) (-13+45 \[Gamma]^2-8 E1S2[1]+40 \[Gamma]^4 E1S2[1]) m[1]^4 m[2]+((-4-52 \[Gamma]^2+80 \[Gamma]^4) B1S3[1]+3 E1S2[1] (22-13 E1S2[1]-5 \[Gamma]^4 (-34+9 E1S2[1])+2 \[Gamma]^2 (-84+29 E1S2[1]))) m[1]^4 m[2]-6 (13-58 \[Gamma]^2+45 \[Gamma]^4) m[1]^2 m[2] R1S1K1[1]+3 (13-58 \[Gamma]^2+45 \[Gamma]^4) m[2] R1S1K1[1]^2)))))/(196608 Sqrt[qq] (-1+\[Gamma]^2)^3 m[1]^6))
-((I m[2] ((-1+\[Gamma]^2)^2 (q . S[1])^4 (((-52-424 \[Gamma]^2+476 \[Gamma]^4) B1S3[1]-3 (9-14 \[Gamma]^2+21 \[Gamma]^4) E1S2[1]^2+(359-1618 \[Gamma]^2+1499 \[Gamma]^4) E1S4[1]) m[1]^3+8 (-15 accelterm E1S2[1]+27 E1S2[1]^2+2 (-1+\[Gamma]^2) B1S3[1] (-5-3 E1S2[1]+\[Gamma]^4 (-6-80 accelterm+80 accelterm^2+6 E1S2[1])+\[Gamma]^2 (14+40 accelterm-40 accelterm^2+18 E1S2[1]))-10 E1S4[1]+\[Gamma]^2 (72 B2S4a[1]+27 accelterm E1S2[1]-93 E1S2[1]^2-40 E1S4[1]-90 E2S4a[1])+36 \[Gamma]^6 (2 B2S4a[1]-accelterm E1S2[1]-E1S2[1]^2-2 E2S4a[1])+18 E2S4a[1]+8 \[Gamma]^4 (-18 B2S4a[1]+3 accelterm E1S2[1]+12 E1S2[1]^2+10 E1S4[1]+18 E2S4a[1])) m[1]^2 m[2]-24 (5-9 \[Gamma]^2-8 \[Gamma]^4+12 \[Gamma]^6) E1S2[1] m[2] R1S1K1[1])+2 qq (-1+\[Gamma]^2) (q . S[1])^2 ((-1+\[Gamma]^2) S[1] . S[1] ((4 (11-250 \[Gamma]^2+239 \[Gamma]^4) B1S3[1]+3 (13-46 \[Gamma]^2+49 \[Gamma]^4) E1S2[1]^2+(197-862 \[Gamma]^2+809 \[Gamma]^4) E1S4[1]) m[1]^3+8 (-9 B2S4b[1]-24 accelterm E1S2[1]+36 E1S2[1]^2+(-1+\[Gamma]^2) B1S3[1] (-13+\[Gamma]^2 (97+48 accelterm-48 accelterm^2-9 E1S2[1])-3 E1S2[1]+6 \[Gamma]^4 (-1-16 accelterm+16 accelterm^2+E1S2[1]))-4 E1S4[1]+18 \[Gamma]^6 (2 B2S4a[1]-accelterm E1S2[1]-E1S2[1]^2-2 E2S4a[1])+24 E2S4a[1]+\[Gamma]^2 (36 B2S4a[1]+18 B2S4b[1]+51 accelterm E1S2[1]-111 E1S2[1]^2-22 E1S4[1]-90 E2S4a[1]-54 E2S4b[1])+15 E2S4b[1]+\[Gamma]^4 (-72 B2S4a[1]-9 B2S4b[1]-9 accelterm E1S2[1]+99 E1S2[1]^2+44 E1S4[1]+102 E2S4a[1]+39 E2S4b[1])) m[1]^2 m[2]-24 (8-17 \[Gamma]^2+3 \[Gamma]^4+6 \[Gamma]^6) E1S2[1] m[2] R1S1K1[1])+2 (S[1] . v[2])^2 (((4-776 \[Gamma]^2+772 \[Gamma]^4) B1S3[1]+3 (15-62 \[Gamma]^2+63 \[Gamma]^4) E1S2[1]^2+(151-590 \[Gamma]^2+583 \[Gamma]^4) E1S4[1]) m[1]^3+4 (36 (-1+\[Gamma]^2)^2 (1+\[Gamma]^2) B2S4a[1]-57 accelterm E1S2[1]+120 accelterm \[Gamma]^2 E1S2[1]-45 accelterm \[Gamma]^4 E1S2[1]-18 accelterm \[Gamma]^6 E1S2[1]+81 E1S2[1]^2-210 \[Gamma]^2 E1S2[1]^2+159 \[Gamma]^4 E1S2[1]^2-18 \[Gamma]^6 E1S2[1]^2+2 (-1+\[Gamma]^2) B1S3[1] (-2+accelterm (8+12 \[Gamma]^2-56 \[Gamma]^4)+4 accelterm^2 (-2-3 \[Gamma]^2+14 \[Gamma]^4)+\[Gamma]^2 (65-21 E1S2[1])+3 \[Gamma]^4 (-1+E1S2[1])+6 E1S2[1])-10 E1S4[1]+2 \[Gamma]^2 E1S4[1]+44 \[Gamma]^4 E1S4[1]+54 E2S4a[1]-144 \[Gamma]^2 E2S4a[1]+126 \[Gamma]^4 E2S4a[1]-36 \[Gamma]^6 E2S4a[1]) m[1]^2 m[2]-12 (19-40 \[Gamma]^2+15 \[Gamma]^4+6 \[Gamma]^6) E1S2[1] m[2] R1S1K1[1]))+qq^2 ((-1+\[Gamma]^2)^2 (S[1] . S[1])^2 ((4 (11-250 \[Gamma]^2+239 \[Gamma]^4) B1S3[1]+(59-250 \[Gamma]^2+239 \[Gamma]^4) (3 E1S2[1]^2+E1S4[1])) m[1]^3+8 (2 (-1+\[Gamma]^2) B1S3[1] (\[Gamma]^2 (47+8 accelterm-8 accelterm^2-15 E1S2[1])+8 \[Gamma]^4 (1-2 accelterm+2 accelterm^2-E1S2[1])+4 (-1+E1S2[1]))-12 (2 B2S4b[1]+5 B2S4c[1]+2 accelterm E1S2[1]-6 E1S2[1]^2-4 E2S4a[1]-6 E2S4b[1]-11 E2S4c[1])-3 \[Gamma]^6 (32 B2S4a[1]+70 B2S4b[1]+140 B2S4c[1]+19 accelterm E1S2[1]+19 E1S2[1]^2+38 E2S4a[1]+70 E2S4b[1]+140 E2S4c[1])-2 \[Gamma]^2 (48 B2S4a[1]+81 B2S4b[1]+150 B2S4c[1]-12 accelterm E1S2[1]+120 E1S2[1]^2+4 E1S4[1]+96 E2S4a[1]+153 E2S4b[1]+246 E2S4c[1])+\[Gamma]^4 (192 B2S4a[1]+396 B2S4b[1]+780 B2S4c[1]+57 accelterm E1S2[1]+243 E1S2[1]^2+14 E1S4[1]+258 E2S4a[1]+444 E2S4b[1]+780 E2S4c[1])) m[1]^2 m[2]-24 (8-8 \[Gamma]^2-19 \[Gamma]^4+19 \[Gamma]^6) E1S2[1] m[2] R1S1K1[1])+4 (-1+\[Gamma]^2) S[1] . S[1] (S[1] . v[2])^2 (((4-776 \[Gamma]^2+772 \[Gamma]^4) B1S3[1]+(49-194 \[Gamma]^2+193 \[Gamma]^4) (3 E1S2[1]^2+E1S4[1])) m[1]^3+4 (-48 (-1+\[Gamma]^2)^2 (-1+2 \[Gamma]^2) B2S4a[1]+3 B2S4b[1]-111 \[Gamma]^2 B2S4b[1]+213 \[Gamma]^4 B2S4b[1]-105 \[Gamma]^6 B2S4b[1]-48 accelterm E1S2[1]+111 accelterm \[Gamma]^2 E1S2[1]-6 accelterm \[Gamma]^4 E1S2[1]-57 accelterm \[Gamma]^6 E1S2[1]+108 E1S2[1]^2-363 \[Gamma]^2 E1S2[1]^2+348 \[Gamma]^4 E1S2[1]^2-57 \[Gamma]^6 E1S2[1]^2+(-1+\[Gamma]^2) B1S3[1] (-1+accelterm (8-32 \[Gamma]^4)+8 accelterm^2 (-1+4 \[Gamma]^4)+\[Gamma]^2 (118-54 E1S2[1])-51 \[Gamma]^4 (-1+E1S2[1])+33 E1S2[1])-4 E1S4[1]+2 \[Gamma]^2 E1S4[1]+14 \[Gamma]^4 E1S4[1]+72 E2S4a[1]-258 \[Gamma]^2 E2S4a[1]+300 \[Gamma]^4 E2S4a[1]-114 \[Gamma]^6 E2S4a[1]+27 E2S4b[1]-159 \[Gamma]^2 E2S4b[1]+237 \[Gamma]^4 E2S4b[1]-105 \[Gamma]^6 E2S4b[1]) m[1]^2 m[2]-12 (16-37 \[Gamma]^2+2 \[Gamma]^4+19 \[Gamma]^6) E1S2[1] m[2] R1S1K1[1])+8 (S[1] . v[2])^4 (16 (3 E1S2[1]^2+E1S4[1]-4 \[Gamma]^2 (4 B1S3[1]+3 E1S2[1]^2+E1S4[1])+4 \[Gamma]^4 (4 B1S3[1]+3 E1S2[1]^2+E1S4[1])) m[1]^3+(-96 (-1+\[Gamma]^2)^3 B2S4a[1]-87 accelterm E1S2[1]+213 accelterm \[Gamma]^2 E1S2[1]-69 accelterm \[Gamma]^4 E1S2[1]-57 accelterm \[Gamma]^6 E1S2[1]+171 E1S2[1]^2-519 \[Gamma]^2 E1S2[1]^2+453 \[Gamma]^4 E1S2[1]^2-57 \[Gamma]^6 E1S2[1]^2+2 (-1+\[Gamma]^2) B1S3[1] (3-8 accelterm (-1+\[Gamma]^2+2 \[Gamma]^4)+8 accelterm^2 (-1+\[Gamma]^2+2 \[Gamma]^4)+\[Gamma]^2 (66-34 E1S2[1])-43 \[Gamma]^4 (-1+E1S2[1])+29 E1S2[1])-10 E1S4[1]+12 \[Gamma]^2 E1S4[1]+14 \[Gamma]^4 E1S4[1]+114 E2S4a[1]-342 \[Gamma]^2 E2S4a[1]+342 \[Gamma]^4 E2S4a[1]-114 \[Gamma]^6 E2S4a[1]) m[1]^2 m[2]-3 (29-71 \[Gamma]^2+23 \[Gamma]^4+19 \[Gamma]^6) E1S2[1] m[2] R1S1K1[1]))))/(3145728 Sqrt[qq] (-1+\[Gamma]^2)^3 m[1]^5))







